Does synthetic pre-training pay off on a microcontroller? Accuracy, latency and energy across two MCUs

Rendered images are cheap to label, but a microcontroller classifier must survive 8-bit integer (INT8) quantisation and compute correctly on the chip. Five models, from MobileNetV2 at 224 px to a 61K-parameter convolutional neural network (CNN), were fine-tuned on a six-class scene dataset with and without a synthetic stage, against thresholds fixed in advance, and deployed on an ESP32-S3 and an RP2040. With full real data the stage gave no detectable gain. For the main deployable model the INT8 difference was +0.312 percentage points (pp), its interval below the +1.6 pp gain recomputed from the source study; quantisation did not detectably change it, nor did model size. With 10% of the real data the stage paid off for the CNN, by +3.438 pp on one seed and +2.715 pp over three; its cause is open. On the ESP32-S3 the main model took 152.7 ms and 16.3 mJ above idle per inference, and adding the stage changed neither beyond preset bounds. The model's INT8 outputs matched TensorFlow Lite's reference kernels exactly, but only after a memory overrun in a vendor kernel was patched. On the RP2040 the same model took 1.80 s and 27.3 mJ above idle, about twelve times slower, and the largest 96 px model exceeded the board's flash-capacity limit. Neither the RP2040 nor the host interpreter used for scoring reproduced the reference arithmetic. A synthetic stage is worth adding only when real data are scarce, and on-device INT8 outputs should be checked against reference kernels, not inferred from host scores.

==> anc/S1_per_fold_accuracy.csv <==
block,status,used_in,row,model,input_px,arm,init_source,precision,data_fraction,seeds,fold0_pp,fold1_pp,fold2_pp,fold3_pp,fold4_pp,fold5_pp,fold6_pp,fold7_pp,fold8_pp,fold9_pp,mean_pp,sd_pp
A_full_data,registered cell,descriptive/exploratory contrasts,0,mnv2_100,224,A,random,float32,1.0,1,79.333,78.667,76.667,77.0,76.0,76.589,81.605,77.926,79.264,79.933,78.298,1.778
A_full_data,exploratory (row-0 INT8),descriptive/exploratory contrasts,0,mnv2_100,224,A,random,INT8,1.0,1,78.667,78.667,77.0,77.667,77.667,77.258,79.599,75.92,74.582,80.936,77.796,1.808
A_full_data,registered cell,descriptive/exploratory contrasts,0,mnv2_100,224,B,imagenet,float32,1.0,1,95.333,93.333,94.333,92.0,93.333,94.983,95.318,92.642,94.983,93.311,93.957,1.19
A_full_data,exploratory (row-0 INT8),descriptive/exploratory contrasts,0,mnv2_100,224,B,imagenet,INT8,1.0,1,94.333,91.333,93.667,91.667,92.667,94.983,95.318,92.977,95.652,92.977,93.557,1.495
A_full_data,registered cell,descriptive/exploratory contrasts,0,mnv2_100,224,C,random,float32,1.0,1,80.0,81.667,80.333,77.667,78.667,78.261,81.605,76.254,77.926,78.93,79.131,1.752
A_full_data,exploratory (row-0 INT8),descriptive/exploratory contrasts,0,mnv2_100,224,C,random,INT8,1.0,1,80.0,81.0,78.667,79.0,76.667,77.926,80.602,77.258,77.926,77.592,78.664,1.465
A_full_data,registered cell,descriptive/exploratory contrasts,0,mnv2_100,224,D,imagenet,float32,1.0,1,95.333,95.333,94.0,93.667,95.0,94.983,93.645,93.645,98.328,93.645,94.758,1.453
A_full_data,exploratory (row-0 INT8),descriptive/exploratory contrasts,0,mnv2_100,224,D,imagenet,INT8,1.0,1,95.667,94.667,94.333,93.667,94.333,94.649,93.645,93.645,97.324,93.98,94.591,1.144
A_full_data,registered cell,descriptive/exploratory contrasts,1,mnv2_100,96,A,random,float32,1.0,1,66.667,69.0,66.0,65.667,67.333,63.88,69.9,68.562,68.227,71.572,67.681,2.245
A_full_data,registered cell,descriptive/exploratory contrasts,1,mnv2_100,96,A,random,INT8,1.0,1,66.0,70.0,68.667,68.333,65.0,65.217,71.237,70.234,68.227,74.582,68.75,2.954
A_full_data,registered cell,descriptive/exploratory contrasts,1,mnv2_100,96,B,imagenet,float32,1.0,1,95.0,95.0,93.0,90.0,94.333,92.642,91.973,91.639,94.314,93.645,93.155,1.623
A_full_data,registered cell,descriptive/exploratory contrasts,1,mnv2_100,96,B,imagenet,INT8,1.0,1,92.0,93.0,90.333,91.333,94.0,92.308,90.635,90.301,93.311,90.301,91.752,1.377
A_full_data,registered cell,descriptive/exploratory contrasts,1,mnv2_100,96,C,random,float32,1.0,1,68.667,70.667,68.667,69.333,70.667,67.559,71.237,68.227,73.579,67.559,69.616,1.91
A_full_data,registered cell,descriptive/exploratory contrasts,1,mnv2_100,96,C,random,INT8,1.0,1,68.667,69.333,69.333,67.667,69.0,64.883,74.247,69.231,70.569,69.231,69.216,2.326
A_full_data,registered cell,descriptive/exploratory contrasts,1,mnv2_100,96,D,imagenet,float32,1.0,1,93.0,91.667,91.333,91.333,91.667,93.645,94.314,92.308,94.649,91.304,92.522,1.293
A_full_data,registered cell,descriptive/exploratory contrasts,1,mnv2_100,96,D,imagenet,INT8,1.0,1,93.0,92.667,90.667,91.667,92.333,92.642,94.649,91.304,91.973,92.642,92.354,1.081
A_full_data,registered cell,descriptive/exploratory contrasts,2,mnv2_050,96,A,random,float32,1.0,1,63.333,66.333,64.0,63.0,65.333,65.886,65.886,61.538,60.87,64.548,64.073,1.882
A_full_data,registered cell,descriptive/exploratory contrasts,2,mnv2_050,96,A,random,INT8,1.0,1,63.333,65.667,62.333,62.333,65.667,67.224,66.221,60.535,61.204,67.224,64.174,2.512
A_full_data,registered cell,descriptive/exploratory contrasts,2,mnv2_050,96,B,imagenet,float32,1.0,1,93.0,92.667,91.667,89.0,92.0,93.645,93.98,92.308,92.642,91.304,92.221,1.402
A_full_data,registered cell,descriptive/exploratory contrasts,2,mnv2_050,96,B,imagenet,INT8,1.0,1,93.0,92.667,91.333,91.0,91.0,92.308,92.977,88.963,92.308,87.291,91.285,1.865
A_full_data,registered cell,descriptive/exploratory contrasts,2,mnv2_050,96,C,random,float32,1.0,1,67.667,68.667,67.333,63.667,66.667,69.231,72.241,65.886,68.896,67.893,67.815,2.261
A_full_data,registered cell,descriptive/exploratory contrasts,2,mnv2_050,96,C,random,INT8,1.0,1,71.0,66.667,64.333,65.0,66.0,69.9,69.231,65.886,67.224,66.89,67.213,2.172
A_full_data,registered cell,descriptive/exploratory contrasts,2,mnv2_050,96,D,imagenet,float32,1.0,1,92.0,93.667,91.667,92.333,93.0,92.642,92.642,90.635,93.645,91.639,92.387,0.944
A_full_data,registered cell,descriptive/exploratory contrasts,2,mnv2_050,96,D,imagenet,INT8,1.0,1,89.667,93.0,91.333,91.667,91.667,92.642,92.308,90.97,92.308,89.632,91.519,1.158
A_full_data,registered cell,descriptive/exploratory contrasts,3,mnv2_035,96,A,random,float32,1.0,1,63.667,65.0,64.667,61.0,64.667,67.224,63.211,59.532,65.217,63.88,63.806,2.188
A_full_data,registered cell,descriptive/exploratory contrasts,3,mnv2_035,96,A,random,INT8,1.0,1,60.333,65.0,66.0,64.333,64.333,63.88,63.211,59.866,65.552,66.555,63.906,2.242
A_full_data,registered cell,difference-in-differences,3,mnv2_035,96,B,imagenet,float32,1.0,"1,2,3",91.667,91.667,91.444,90.111,93.0,93.423,92.642,90.412,91.973,91.639,91.798,1.042
A_full_data,registered cell,primary test,3,mnv2_035,96,B,imagenet,INT8,1.0,"1,2,3",88.889,89.444,89.556,87.444,91.0,91.416,90.412,87.179,90.524,88.629,89.449,1.435
A_full_data,registered cell,descriptive/exploratory contrasts,3,mnv2_035,96,C,random,float32,1.0,1,65.667,68.0,64.667,60.0,65.333,62.876,65.552,60.201,66.555,61.538,64.039,2.742
A_full_data,registered cell,descriptive/exploratory contrasts,3,mnv2_035,96,C,random,INT8,1.0,1,65.667,68.667,62.0,60.667,64.667,65.886,65.552,61.873,65.552,62.542,64.307,2.454
A_full_data,registered cell,difference-in-differences,3,mnv2_035,96,D,imagenet,float32,1.0,"1,2,3",92.0,91.889,91.333,90.778,92.556,93.534,92.642,90.524,91.862,91.304,91.842,0.91
A_full_data,registered cell,primary test,3,mnv2_035,96,D,imagenet,INT8,1.0,"1,2,3",89.222,90.778,90.111,86.889,91.222,89.744,91.081,88.517,89.521,90.524,89.761,1.323
A_full_data,registered cell,descriptive/exploratory contrasts,4,microcnn,48,A,random,float32,1.0,1,75.0,72.667,70.667,70.0,74.0,74.247,79.599,75.251,72.91,74.247,73.859,2.665
A_full_data,registered cell,descriptive/exploratory contrasts,4,microcnn,48,A,random,INT8,1.0,1,76.0,74.0,70.333,68.667,74.333,73.244,79.599,73.244,73.579,73.579,73.658,2.938
A_full_data,registered cell,descriptive/exploratory contrasts,4,microcnn,48,B′,imagenette,float32,1.0,"1,2,3",78.333,78.222,73.0,72.889,75.0,77.035,81.271,78.707,76.812,76.254,76.752,2.61
A_full_data,registered cell,secondary test,4,microcnn,48,B′,imagenette,INT8,1.0,"1,2,3",77.889,77.444,72.889,72.556,75.667,77.258,80.713,78.149,77.258,75.474,76.53,2.467
A_full_data,registered cell,descriptive/exploratory contrasts,4,microcnn,48,C,random,float32,1.0,1,72.667,73.333,69.333,66.667,73.333,72.91,74.916,72.241,72.91,73.913,72.222,2.425
A_full_data,registered cell,descriptive/exploratory contrasts,4,microcnn,48,C,random,INT8,1.0,1,73.667,71.667,69.333,66.667,74.0,73.579,74.916,72.91,73.579,73.244,72.356,2.518
A_full_data,registered cell,descriptive/exploratory contrasts,4,microcnn,48,D′,imagenette,float32,1.0,"1,2,3",78.0,77.778,72.444,72.556,74.889,76.923,81.048,78.038,77.035,75.474,76.418,2.645
A_full_data,registered cell,secondary test,4,microcnn,48,D′,imagenette,INT8,1.0,"1,2,3",77.889,77.556,72.556,71.778,74.778,76.366,80.491,77.703,76.812,74.916,76.084,2.628
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,B,imagenet,float32,1.0,1,91.667,92.667,93.333,89.0,92.667,93.311,93.645,89.632,92.642,90.97,91.953,1.608
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,B,imagenet,INT8,1.0,1,87.333,90.0,88.667,87.667,89.667,91.973,91.639,89.298,91.304,89.298,89.685,1.589
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,B,imagenet,float32,1.0,2,92.0,92.0,91.667,90.667,92.333,93.311,91.639,92.308,90.97,91.639,91.853,0.739
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,B,imagenet,INT8,1.0,2,88.333,89.333,91.0,88.333,90.333,91.973,90.301,87.291,90.635,88.294,89.583,1.491
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,B,imagenet,float32,1.0,3,91.333,90.333,89.333,90.667,94.0,93.645,92.642,89.298,92.308,92.308,91.587,1.667
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,B,imagenet,INT8,1.0,3,91.0,89.0,89.0,86.333,93.0,90.301,89.298,84.95,89.632,88.294,89.081,2.264
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,D,imagenet,float32,1.0,1,91.333,92.667,90.333,90.667,92.667,93.645,93.645,90.635,91.973,91.639,91.921,1.213
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,D,imagenet,INT8,1.0,1,88.333,90.333,89.667,86.333,91.0,88.629,90.97,87.291,90.635,92.308,89.55,1.865
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,D,imagenet,float32,1.0,2,93.333,91.333,92.667,90.667,93.0,93.311,91.639,91.304,90.97,90.301,91.853,1.131
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,D,imagenet,INT8,1.0,2,89.0,91.0,89.667,88.333,91.0,91.304,91.973,89.632,89.298,88.963,90.017,1.21
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,D,imagenet,float32,1.0,3,91.333,91.667,91.0,91.0,92.0,93.645,92.642,89.632,92.642,91.973,91.754,1.11
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,3,mnv2_035,96,D,imagenet,INT8,1.0,3,90.333,91.0,91.0,86.0,91.667,89.298,90.301,88.629,88.629,90.301,89.716,1.65
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,B′,imagenette,float32,1.0,1,78.333,77.667,73.333,71.667,73.667,77.926,80.602,78.595,75.251,75.92,76.296,2.806
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,B′,imagenette,INT8,1.0,1,78.0,77.667,72.667,71.333,74.333,77.592,79.933,78.261,75.585,75.251,76.062,2.713
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,B′,imagenette,float32,1.0,2,77.667,79.0,74.0,72.667,74.333,78.261,80.936,77.926,78.261,77.258,77.031,2.559
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,B′,imagenette,INT8,1.0,2,77.333,77.333,74.333,72.0,75.333,79.264,80.602,77.258,78.93,76.254,76.864,2.525
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,B′,imagenette,float32,1.0,3,79.0,78.0,71.667,74.333,77.0,74.916,82.274,79.599,76.923,75.585,76.93,3.008
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,B′,imagenette,INT8,1.0,3,78.333,77.333,71.667,74.333,77.333,74.916,81.605,78.93,77.258,74.916,76.663,2.791
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,D′,imagenette,float32,1.0,1,79.333,78.0,72.333,71.333,75.0,77.926,80.936,78.595,75.92,75.585,76.496,3.053
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,D′,imagenette,INT8,1.0,1,79.333,77.333,71.667,70.333,75.0,77.592,80.602,77.926,75.585,74.582,75.995,3.238
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,D′,imagenette,float32,1.0,2,76.667,78.333,74.0,72.667,74.333,77.258,80.936,75.585,76.589,75.251,76.162,2.37
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,D′,imagenette,INT8,1.0,2,76.667,79.0,74.333,71.667,73.333,77.592,79.599,75.585,77.258,75.251,76.028,2.492
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,D′,imagenette,float32,1.0,3,78.0,77.0,71.0,73.667,75.333,75.585,81.271,79.933,78.595,75.585,76.597,3.031
B_single_seeds,registered cell (seed-level values behind the three-seed means),seed spread,4,microcnn,48,D′,imagenette,INT8,1.0,3,77.667,76.333,71.667,73.333,76.0,73.913,81.271,79.599,77.592,74.916,76.229,2.926
C_anchor_row0_25pct,registered anchor (float32 is the criterion),anchor,0,mnv2_100,224,B,imagenet,float32,0.25,1,93.0,89.333,91.0,92.333,92.0,93.645,92.642,89.298,95.652,90.97,91.987,1.945
C_anchor_row0_25pct,exploratory (row-0 INT8),anchor,0,mnv2_100,224,B,imagenet,INT8,0.25,1,92.0,88.667,91.667,90.0,91.667,93.645,89.967,90.97,91.973,90.301,91.086,1.405
C_anchor_row0_25pct,registered anchor (float32 is the criterion),anchor,0,mnv2_100,224,D,imagenet,float32,0.25,1,91.667,88.0,90.333,89.333,91.667,92.642,91.973,89.298,93.98,90.301,90.919,1.794
C_anchor_row0_25pct,exploratory (row-0 INT8),anchor,0,mnv2_100,224,D,imagenet,INT8,0.25,1,90.667,88.333,90.667,89.667,91.333,92.308,91.639,88.629,92.308,89.967,90.552,1.404
C_anchor_row0_25pct,"exploratory (second synthetic-checkpoint draw, seed 911)",second draw,0,mnv2_100,224,D,imagenet,float32,0.25,911,92.0,91.667,93.333,90.0,92.667,92.642,91.973,88.629,93.645,91.304,91.786,1.522
C_anchor_row0_25pct,"exploratory (second synthetic-checkpoint draw, seed 911)",second draw,0,mnv2_100,224,D,imagenet,INT8,0.25,911,93.333,89.667,93.667,89.667,92.0,92.642,91.973,90.301,93.645,91.639,91.853,1.541
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,B,imagenet,float32,0.1,1,85.667,87.333,85.667,84.0,85.0,86.957,86.288,86.288,87.291,86.622,86.111,1.055
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,B,imagenet,INT8,0.1,1,85.667,84.333,81.333,80.667,85.0,79.933,83.278,79.599,81.605,82.609,82.402,2.126
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,B,imagenet,float32,0.25,1,86.333,88.333,89.0,84.667,88.667,90.635,90.97,86.288,89.967,88.629,88.349,2.033
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,B,imagenet,INT8,0.25,1,84.667,84.333,82.0,80.333,88.333,85.953,88.963,85.284,87.625,86.957,85.445,2.746
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,B,imagenet,float32,0.5,1,89.333,90.667,89.667,87.0,90.0,90.97,90.97,87.291,90.97,89.967,89.683,1.459
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,B,imagenet,INT8,0.5,1,89.333,89.0,90.333,87.0,89.0,86.622,85.953,85.953,88.294,89.632,88.112,1.603
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,D,imagenet,float32,0.1,1,87.333,87.333,88.0,84.333,87.0,83.946,86.288,83.946,84.95,85.284,85.841,1.535
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,D,imagenet,INT8,0.1,1,82.667,85.0,79.333,82.333,84.333,78.93,81.94,81.605,81.94,83.612,82.169,1.944
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,D,imagenet,float32,0.25,1,88.333,89.0,88.333,86.0,86.0,87.625,88.294,85.619,88.963,88.294,87.646,1.286
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,D,imagenet,INT8,0.25,1,83.0,84.333,85.667,83.667,87.667,81.605,87.96,82.943,86.288,86.622,84.975,2.175
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,D,imagenet,float32,0.5,1,92.0,91.667,88.667,87.333,90.667,89.632,90.635,85.619,91.973,87.291,89.548,2.237
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,3,mnv2_035,96,D,imagenet,INT8,0.5,1,89.0,88.333,86.333,86.333,89.0,88.629,88.629,86.622,86.957,86.957,87.679,1.131
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,B′,imagenette,float32,0.1,1,64.667,66.333,61.0,59.333,60.333,60.87,60.87,63.545,64.214,64.214,62.538,2.325
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,B′,imagenette,INT8,0.1,1,64.333,66.667,61.0,59.333,60.0,60.87,60.87,63.211,63.88,63.88,62.404,2.328
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,B′,imagenette,float32,0.25,1,73.0,68.0,67.0,63.667,69.667,68.896,66.221,68.227,67.893,72.241,68.481,2.734
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,B′,imagenette,INT8,0.25,1,72.333,68.667,66.667,62.667,69.0,68.227,66.221,67.224,67.893,70.903,67.98,2.639
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,B′,imagenette,float32,0.5,1,75.333,73.667,70.0,67.667,74.667,73.244,75.251,72.575,72.91,72.575,72.789,2.384
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,B′,imagenette,INT8,0.5,1,75.333,74.333,70.333,68.333,75.0,72.91,75.251,72.241,72.241,71.237,72.721,2.325
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,D′,imagenette,float32,0.1,1,68.333,67.667,64.667,64.667,66.0,65.886,62.876,66.221,66.555,65.886,65.876,1.555
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,D′,imagenette,INT8,0.1,1,68.333,69.0,64.0,63.333,66.333,65.886,62.876,65.552,66.555,66.555,65.842,2.0
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,D′,imagenette,float32,0.25,1,70.0,69.667,68.333,65.333,71.0,69.9,67.559,68.562,68.896,70.903,69.015,1.701
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,D′,imagenette,INT8,0.25,1,69.667,70.333,68.0,64.667,71.333,69.565,67.224,68.896,68.562,70.234,68.848,1.898
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,D′,imagenette,float32,0.5,1,75.667,73.333,70.333,71.333,74.0,72.575,76.254,72.91,72.91,72.241,73.156,1.802
D_data_fraction_sweep,descriptive registered measurement,data-fraction sweep,4,microcnn,48,D′,imagenette,INT8,0.5,1,75.0,73.333,69.333,71.667,74.667,71.906,75.585,72.575,73.244,71.237,72.855,1.919
E_calibration_bridge,"registered cell (row 3, arm B, Imagenette start)",bridge,3,mnv2_035,96,B,imagenette,float32,1.0,1,69.333,74.667,71.667,68.333,71.667,72.575,73.579,71.906,73.913,73.244,72.088,1.996
E_calibration_bridge,"registered cell (row 3, arm B, Imagenette start)",bridge,3,mnv2_035,96,B,imagenette,INT8,1.0,1,70.0,74.0,69.333,70.667,73.667,73.244,73.244,71.572,74.916,72.91,72.355,1.856


==> anc/S2_contrasts.csv <==
block,status,contrast,row,precision,seeds_used,mean_pp,sd_pp,nb_se_pp,ci_lo_pp,ci_hi_pp,folds_above_zero,n_folds,raw_p,bh_adjusted_p,registered_value_beside,item
A_pairwise_contrasts_full_data,exploratory,B−A,0,float32,1 / 1,15.659,1.691,0.777,13.901,17.416,10,10,,,,
A_pairwise_contrasts_full_data,exploratory (row-0 INT8),B−A,0,INT8,1 / 1,15.761,2.617,1.203,13.041,18.482,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,C−A,0,float32,1 / 1,0.833,1.883,0.865,-1.124,2.789,6,10,,,,
A_pairwise_contrasts_full_data,exploratory (row-0 INT8),C−A,0,INT8,1 / 1,0.868,1.852,0.851,-1.057,2.792,8,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−A,0,float32,1 / 1,16.46,2.253,1.035,14.118,18.801,10,10,,,,
A_pairwise_contrasts_full_data,exploratory (row-0 INT8),D−A,0,INT8,1 / 1,16.795,2.578,1.185,14.115,19.475,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−B,0,float32,1 / 1,0.801,1.428,0.656,-0.683,2.285,6,10,,,,
A_pairwise_contrasts_full_data,exploratory (row-0 INT8),D−B,0,INT8,1 / 1,1.034,1.357,0.624,-0.377,2.445,8,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−C,0,float32,1 / 1,15.627,2.338,1.074,13.197,18.058,10,10,,,,
A_pairwise_contrasts_full_data,exploratory (row-0 INT8),D−C,0,INT8,1 / 1,15.927,1.864,0.857,13.99,17.865,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−C,0,float32,1 / 1,14.826,1.621,0.745,13.142,16.511,10,10,,,,
A_pairwise_contrasts_full_data,exploratory (row-0 INT8),B−C,0,INT8,1 / 1,14.894,2.133,0.98,12.676,17.111,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−A,1,float32,1 / 1,25.474,2.46,1.13,22.917,28.031,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−A,1,INT8,1 / 1,23.002,3.978,1.828,18.867,27.137,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,C−A,1,float32,1 / 1,1.935,2.607,1.198,-0.774,4.645,8,10,,,,
A_pairwise_contrasts_full_data,exploratory,C−A,1,INT8,1 / 1,0.466,2.72,1.25,-2.36,3.293,5,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−A,1,float32,1 / 1,24.841,2.632,1.21,22.105,27.577,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−A,1,INT8,1 / 1,23.605,2.996,1.376,20.491,26.718,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−B,1,float32,1 / 1,-0.633,1.981,0.91,-2.691,1.426,5,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−B,1,INT8,1 / 1,0.602,1.666,0.766,-1.13,2.334,7,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−C,1,float32,1 / 1,22.906,1.693,0.778,21.147,24.665,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−C,1,INT8,1 / 1,23.138,2.07,0.951,20.987,25.29,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−C,1,float32,1 / 1,23.539,2.159,0.992,21.295,25.783,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−C,1,INT8,1 / 1,22.536,2.938,1.35,19.483,25.589,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−A,2,float32,1 / 1,28.148,1.965,0.903,26.106,30.19,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−A,2,INT8,1 / 1,27.11,3.113,1.43,23.875,30.346,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,C−A,2,float32,1 / 1,3.742,2.202,1.012,1.453,6.03,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,C−A,2,INT8,1 / 1,3.039,2.579,1.185,0.358,5.719,9,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−A,2,float32,1 / 1,28.314,1.821,0.837,26.422,30.207,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−A,2,INT8,1 / 1,27.345,2.643,1.214,24.598,30.092,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−B,2,float32,1 / 1,0.166,1.511,0.694,-1.405,1.736,5,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−B,2,INT8,1 / 1,0.235,1.55,0.712,-1.377,1.846,6,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−C,2,float32,1 / 1,24.572,2.099,0.964,22.391,26.754,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−C,2,INT8,1 / 1,24.306,2.543,1.168,21.663,26.949,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−C,2,float32,1 / 1,24.407,1.306,0.6,23.049,25.764,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−C,2,INT8,1 / 1,24.072,2.096,0.963,21.893,26.25,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−A,3,float32,3 / 1,27.991,1.484,0.682,26.449,29.534,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−A,3,INT8,3 / 1,25.543,2.202,1.012,23.255,27.832,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,C−A,3,float32,1 / 1,0.233,2.261,1.039,-2.117,2.583,6,10,,,,
A_pairwise_contrasts_full_data,exploratory,C−A,3,INT8,1 / 1,0.401,3.325,1.528,-3.055,3.856,6,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−A,3,float32,3 / 1,28.036,1.574,0.723,26.399,29.672,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−A,3,INT8,3 / 1,25.855,2.191,1.007,23.577,28.132,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−B,3,float32,3 / 3,0.044,0.324,0.149,-0.292,0.381,5,10,,,,
A_pairwise_contrasts_full_data,registered confirmatory (primary),D−B,3,INT8,3 / 3,0.312,1.116,0.513,-0.849,1.472,7,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−C,3,float32,3 / 1,27.803,2.428,1.116,25.28,30.327,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D−C,3,INT8,3 / 1,25.454,2.006,0.922,23.369,27.539,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−C,3,float32,3 / 1,27.759,2.393,1.1,25.272,30.246,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B−C,3,INT8,3 / 1,25.142,1.939,0.891,23.127,27.157,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B′−A,4,float32,3 / 1,2.893,1.282,0.589,1.561,4.226,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B′−A,4,INT8,3 / 1,2.872,1.288,0.592,1.533,4.21,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,C−A,4,float32,1 / 1,-1.636,1.678,0.771,-3.38,0.107,1,10,,,,
A_pairwise_contrasts_full_data,exploratory,C−A,4,INT8,1 / 1,-1.302,1.539,0.707,-2.901,0.298,1,10,,,,
A_pairwise_contrasts_full_data,exploratory,D′−A,4,float32,3 / 1,2.56,1.318,0.606,1.19,3.929,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D′−A,4,INT8,3 / 1,2.427,1.283,0.589,1.093,3.76,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D′−B′,4,float32,3 / 3,-0.334,0.297,0.137,-0.643,-0.025,1,10,,,,
A_pairwise_contrasts_full_data,registered confirmatory (secondary),D′−B′,4,INT8,3 / 3,-0.445,0.348,0.16,-0.807,-0.084,1,10,,,,
A_pairwise_contrasts_full_data,exploratory,D′−C,4,float32,3 / 1,4.196,1.689,0.776,2.441,5.951,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,D′−C,4,INT8,3 / 1,3.728,1.689,0.776,1.972,5.484,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B′−C,4,float32,3 / 1,4.53,1.688,0.776,2.775,6.285,10,10,,,,
A_pairwise_contrasts_full_data,exploratory,B′−C,4,INT8,3 / 1,4.174,1.499,0.689,2.615,5.732,10,10,,,,
B_difference_in_differences,exploratory (row-0 INT8),(D−B f32) − (D−B INT8),0,float32 minus INT8,1 (seed 1),-0.233,0.918,0.422,-1.187,0.722,3,10,,,,
B_difference_in_differences,exploratory,(D−B f32) − (D−B INT8),1,float32 minus INT8,1 (seed 1),-1.235,2.023,0.929,-3.337,0.868,3,10,,,,
B_difference_in_differences,exploratory,(D−B f32) − (D−B INT8),2,float32 minus INT8,1 (seed 1),-0.069,1.94,0.891,-2.085,1.947,5,10,,,,
B_difference_in_differences,exploratory (seed-1 variant),(D−B f32) − (D−B INT8),3,float32 minus INT8,1 (seed 1),0.102,2.519,1.157,-2.516,2.719,4,10,,,,
B_difference_in_differences,"registered confirmatory (own family, outside Holm)",(D−B f32) − (D−B INT8),3,float32 minus INT8,3 (three-seed means),-0.267,1.238,0.569,-1.554,1.02,3,10,,,,
B_difference_in_differences,exploratory (seed-1 variant),(D−B f32) − (D−B INT8) [primes],4,float32 minus INT8,1 (seed 1),0.267,0.41,0.188,-0.159,0.693,6,10,,,,
B_difference_in_differences,"descriptive only, as registered",(D−B f32) − (D−B INT8) [primes],4,float32 minus INT8,3 (three-seed means),0.111,0.506,0.232,-0.414,0.637,4,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D−B, seed 1 only",3,float32,1 (seed 1),-0.033,1.242,0.571,-1.324,1.258,4,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D−B, seed 1 only",3,INT8,1 (seed 1),-0.135,1.846,0.848,-2.053,1.784,5,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D−B, seed 2 only",3,float32,1 (seed 2),-0.001,0.847,0.389,-0.882,0.88,3,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D−B, seed 2 only",3,INT8,1 (seed 2),0.434,1.27,0.584,-0.886,1.754,6,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D−B, seed 3 only",3,float32,1 (seed 3),0.167,0.985,0.452,-0.857,1.19,5,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D−B, seed 3 only",3,INT8,1 (seed 3),0.635,1.728,0.794,-1.162,2.431,5,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D′−B′, seed 1 only",4,float32,1 (seed 1),0.2,0.689,0.316,-0.516,0.916,5,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D′−B′, seed 1 only",4,INT8,1 (seed 1),-0.067,0.767,0.352,-0.864,0.73,3,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D′−B′, seed 2 only",4,float32,1 (seed 2),-0.869,0.895,0.411,-1.799,0.061,0,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D′−B′, seed 2 only",4,INT8,1 (seed 2),-0.836,1.093,0.502,-1.972,0.3,1,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D′−B′, seed 3 only",4,float32,1 (seed 3),-0.333,0.996,0.457,-1.368,0.702,3,10,,,,
C_D_minus_B_by_seed,exploratory (not a registered test),"D′−B′, seed 3 only",4,INT8,1 (seed 3),-0.433,0.668,0.307,-1.128,0.261,2,10,,,,
D_trend_regression_inputs_seed1,registered optional (input to the trend regression),D−B,0,float32,1 (seed 1),0.801,,,-0.683,2.285,6,10,,,,
D_trend_regression_inputs_seed1,registered optional (input to the trend regression),D−B,1,float32,1 (seed 1),-0.633,,,-2.691,1.426,5,10,,,,
D_trend_regression_inputs_seed1,registered optional (input to the trend regression),D−B,2,float32,1 (seed 1),0.166,,,-1.405,1.736,5,10,,,,
D_trend_regression_inputs_seed1,registered optional (input to the trend regression),D−B,3,float32,1 (seed 1),-0.033,,,-1.324,1.258,4,10,,,,
D_trend_regression_inputs_seed1,registered optional (input to the trend regression),D′−B′,4,float32,1 (seed 1),0.2,,,-0.516,0.916,5,10,,,,
D_trend_regression_inputs_seed1,registered optional (input to the trend regression),D−B,1,INT8,1 (seed 1),0.602,,,-1.13,2.334,7,10,,,,
D_trend_regression_inputs_seed1,registered optional (input to the trend regression),D−B,2,INT8,1 (seed 1),0.235,,,-1.377,1.846,6,10,,,,
D_trend_regression_inputs_seed1,registered optional (input to the trend regression),D−B,3,INT8,1 (seed 1),-0.135,,,-2.053,1.784,5,10,,,,
D_trend_regression_inputs_seed1,registered optional (input to the trend regression),D′−B′,4,INT8,1 (seed 1),-0.067,,,-0.864,0.73,3,10,,,,
D_trend_regression_inputs_seed1,registered optional (outside Holm; run after the confirmatory results were read),"slope of D−B on log10 parameters, pp per decade",0 to 4,float32,1 (seed 1),-0.055,0.81,,-0.896,0.787,5,10,0.886,,,
D_trend_regression_inputs_seed1,registered optional (outside Holm; run after the confirmatory results were read),"slope of D−B on log10 parameters, pp per decade",1 to 4,INT8,1 (seed 1),0.413,1.111,,-0.742,1.567,7,10,0.44,,,
E_row0_followups,exploratory (pre-addendum; no p-value),"D−B, 25% real data",0,INT8,1 / 1,-0.534,,,-1.659,0.591,2,10,,,,
E_row0_followups,exploratory (pre-addendum; no p-value),change in D−B from 25% to full data,0,float32,1 / 1,1.869,,,-0.122,3.86,9,10,,,,
E_row0_followups,exploratory (pre-addendum; no p-value),change in D−B from 25% to full data,0,INT8,1 / 1,1.568,,,-0.423,3.559,,10,,,,
E_row0_followups,exploratory (pre-addendum; no p-value),"second synthetic draw (seed 911) D minus registered B, 25% real data",0,float32,1 / 1,-0.201,,,-1.878,1.475,4,10,,,,
E_row0_followups,exploratory (INT8 descriptive by a rule fixed before the runs),"second synthetic draw (seed 911) D minus registered B, 25% real data",0,INT8,1 / 1,0.768,,,-0.39,1.926,,10,,,,
E_row0_followups,exploratory (pre-addendum; no p-value),"second minus first arm-D draw, 25% real data",0,float32,1 / 1,0.867,,,-0.605,2.339,,10,,,,
E_row0_followups,exploratory (INT8 descriptive by a rule fixed before the runs),"second minus first arm-D draw, 25% real data",0,INT8,1 / 1,1.302,,,0.263,2.341,9,10,,,,
F_addendum_C7_anchor_draws,exploratory (addendum C7),"arm-D draw seed 1 (registered draw) minus three-replicate arm-B mean, 25% real data",0,float32,"D 1 / B 3 (seeds 1, 923, 924)",-0.945,,,-1.921,0.031,0,10,,,"registered anchor: -1.068 [-1.945, -0.191], FAIL (of record)",C7
F_addendum_C7_anchor_draws,exploratory (addendum C7),"arm-D draw seed 911 minus three-replicate arm-B mean, 25% real data",0,float32,"D 1 / B 3 (seeds 1, 923, 924)",-0.078,,,-1.182,1.025,4,10,,,"registered anchor: -1.068 [-1.945, -0.191], FAIL (of record)",C7
F_addendum_C7_anchor_draws,exploratory (addendum C7),"arm-D draw seed 921 minus three-replicate arm-B mean, 25% real data",0,float32,"D 1 / B 3 (seeds 1, 923, 924)",-0.88,,,-2.421,0.661,3,10,,,"registered anchor: -1.068 [-1.945, -0.191], FAIL (of record)",C7
F_addendum_C7_anchor_draws,exploratory (addendum C7),"arm-D draw seed 922 minus three-replicate arm-B mean, 25% real data",0,float32,"D 1 / B 3 (seeds 1, 923, 924)",-0.513,,,-1.971,0.945,4,10,,,"registered anchor: -1.068 [-1.945, -0.191], FAIL (of record)",C7
F_addendum_C7_anchor_draws,exploratory (addendum C7),"four draws pooled, fold and draw crossed",0,float32,D 4 / B 3,-0.604,,,-1.239,0.031,,10,,,"registered anchor: -1.068 [-1.945, -0.191], FAIL (of record)",C7
F_addendum_C7_anchor_draws,exploratory (addendum C7),four draws averaged within fold (BH row),0,float32,D 4 / B 3,-0.604,,,-1.233,0.025,,10,0.058,0.232,"registered anchor: -1.068 [-1.945, -0.191], FAIL (of record)",C7
F_addendum_C7_anchor_draws,exploratory (addendum C7),"four draws pooled, fold and draw crossed",0,INT8,D 4 / B 3,-0.212,,,-1.082,0.658,,10,,,row-0 INT8 is exploratory,C7
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C8),"D−B, 10% real data, three replicates",3,INT8,"3/3 (seeds 1, 925, 926)",-0.167,,,-1.384,1.05,5,10,0.764,0.94,"registered seed-1 value -0.233 (descriptive registered measurement, of record)",C8
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C8),"D−B, 25% real data, three replicates",3,INT8,"3/3 (seeds 1, 925, 926)",-0.335,,,-1.976,1.307,4,10,0.656,0.94,"registered seed-1 value -0.470 (descriptive registered measurement, of record)",C8
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C8),"D−B, 50% real data, three replicates",3,INT8,"3/3 (seeds 1, 925, 926)",-0.657,,,-2.151,0.837,3,10,0.346,0.692,"registered seed-1 value -0.433 (descriptive registered measurement, of record)",C8
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C8),"D′−B′, 10% real data, three replicates",4,INT8,"3/3 (seeds 1, 925, 926)",2.715,,,1.604,3.826,10,10,0.0004,0.006,"registered seed-1 value +3.438 (descriptive registered measurement, of record)",C8
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C8),"D′−B′, 25% real data, three replicates",4,INT8,"3/3 (seeds 1, 925, 926)",0.535,,,-0.567,1.636,8,10,0.301,0.692,"registered seed-1 value +0.868 (descriptive registered measurement, of record)",C8
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C8),"D′−B′, 50% real data, three replicates",4,INT8,"3/3 (seeds 1, 925, 926)",0.056,,,-0.762,0.873,4,10,0.881,0.94,"registered seed-1 value +0.134 (descriptive registered measurement, of record)",C8
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C8),"D′−B′, 10% real data, new seeds only",4,INT8,"2/2 (seeds 925, 926)",2.354,,,1.149,3.558,10,10,,,registered seed-1 value +3.438,C8
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C8),"D′−B′, 10% real data, three replicates",4,float32,"3/3 (seeds 1, 925, 926)",2.625,,,1.348,3.903,,10,,,registered seed-1 value +3.338,C8
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C9),"bridge D′−B′ (row-3 MobileNetV2, init_source='imagenette'), 10% real data",bridge,INT8,3/3 (seeds 927-929),-0.056,,,-0.872,0.76,4,10,0.88,0.94,,C9
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C9),"bridge D′−B′ (row-3 MobileNetV2, init_source='imagenette'), 25% real data",bridge,INT8,3/3 (seeds 927-929),0.256,,,-1.263,1.775,5,10,0.712,0.94,,C9
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C9),"bridge D′−B′ minus row-4 D′−B′, 10% real data",bridge,INT8,3 / 3,-2.771,,,-4.194,-1.347,0,10,,,,C9
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C9),"bridge D′−B′ minus row-3 D−B, 10% real data",bridge,INT8,3 / 3,0.111,,,-0.916,1.138,,10,,,,C9
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C10),"shuffled-label D′ minus B′, 10% real data",4,INT8,3/3 (seeds 930-932),3.104,,,1.394,4.813,10,10,,,,C10
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C10),"true-label minus shuffled-label D′, 10% real data",4,INT8,3 / 3,-0.389,,,-1.488,0.71,3,10,0.444,0.79,,C10
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C10),"shuffled-label D′ minus B′, full data",4,INT8,3/3 (seeds 930-932),0.756,,,-0.8,2.312,6,10,,,"registered secondary -0.445 [-0.807, -0.084] (of record)",C10
G_addendum_C8_C10_sweep_bridge_shuffled,exploratory (addendum C10),"true-label minus shuffled-label D′, full data",4,INT8,3 / 3,-1.201,,,-2.842,0.441,3,10,0.132,0.423,,C10
H_addendum_C11_three_replicate_trend,exploratory (addendum C11),"D−B, full data, three replicates",0,INT8,"3/3 (seeds 1, 936, 937)",0.578,,,-0.169,1.326,,10,0.114,,seed-1 value +1.034 (exploratory row-0 INT8),C11
H_addendum_C11_three_replicate_trend,exploratory (addendum C11),"D−B, full data, three replicates",1,INT8,"3/3 (seeds 1, 936, 937)",0.245,,,-0.56,1.05,,10,0.509,,seed-1 value +0.602,C11
H_addendum_C11_three_replicate_trend,exploratory (addendum C11),"D−B, full data, three replicates",2,INT8,"3/3 (seeds 1, 936, 937)",0.077,,,-1.034,1.189,,10,0.878,,seed-1 value +0.235,C11
H_addendum_C11_three_replicate_trend,"registered (three seeds, of record)","D−B, full data",3,INT8,3/3 (seeds 1-3),0.312,,,-0.849,1.472,7,10,0.559,,registered primary,C11 input
H_addendum_C11_three_replicate_trend,"registered (three seeds, of record)","D′−B′, full data",4,INT8,3/3 (seeds 1-3),-0.445,,,-0.807,-0.084,1,10,0.021,,registered secondary,C11 input
H_addendum_C11_three_replicate_trend,exploratory (addendum C11) (BH row),"slope of D−B on log10 parameters, pp per decade",0 to 4,INT8,three replicates at every row,0.513,,,0.088,0.937,,10,0.023,0.124,"seed-1 fit, same rows: +0.608 [-0.098, +1.314], p 0.083",C11
H_addendum_C11_three_replicate_trend,exploratory (addendum C11),"slope of D−B on log10 parameters, pp per decade",1 to 4,INT8,three replicates at every row,0.438,,,-0.066,0.942,,10,0.081,,"registered seed-1 fit +0.413 [-0.742, +1.567] (of record)",C11
H_addendum_C11_three_replicate_trend,exploratory (addendum C11),"slope of D−B on log10 parameters, pp per decade",0 to 4,float32,three replicates at every row,0.25,,,-0.085,0.584,,10,0.125,,"registered seed-1 fit -0.055 [-0.896, +0.787] (of record)",C11
H_addendum_C11_three_replicate_trend,exploratory (addendum C11),"slope of D−B on log10 parameters, pp per decade",1 to 4,float32,three replicates at every row,0.137,,,-0.488,0.762,,10,0.632,,"seed-1 fit, same rows: -0.453",C11
H_addendum_C11_three_replicate_trend,exploratory (addendum C11; descriptive),"slope of D−B on log10 parameters, pp per decade",0 to 3,INT8,three replicates at every row,0.262,,,-1.204,1.727,,10,,,,C11


==> anc/S3_bird_table2_reanalysis.csv <==
neurons,no_transfer_final_acc_pct,transfer_final_acc_pct,delta_printed_pp,delta_recomputed_pp,agrees_within_0p005,in_working_range_8_to_256,notes
2,18.69,36.5,17.81,+17.81,yes,,
4,27.32,51.88,24.56,+24.56,yes,,
8,80.31,85.29,4.98,+4.98,yes,yes,
16,85.07,86.73,1.66,+1.66,yes,yes,
32,87.06,87.06,0.0,+0.00,yes,yes,
64,88.27,89.16,0.89,+0.89,yes,yes,
128,87.17,86.95,-0.22,-0.22,yes,yes,
256,85.73,87.94,2.21,+2.21,yes,yes,
512,77.88,79.65,1.77,+1.77,yes,,
1024,68.69,85.29,16.6,+16.60,yes,,
2048,67.7,63.72,-3.98,-3.98,yes,,
4096,56.19,75.88,19.69,+19.69,yes,,
"working-range mean (8-256, six rows)",,,,+1.587,,,"one negative row (128 neurons, -0.22) and one zero row (32 neurons); rounds to +1.6"
working-range mean plus 512-neuron row (seven rows),,,,+1.613,,,rounds to +1.6
mean of all twelve printed rows,,,7.15 (printed 'Average'),+7.164,,,printed average is 0.014 below the recomputed mean; nothing is read into the gap


==> anc/S4a_energy_captures.csv <==
capture_id,status_in_paper,session_entry,board,model_row,arena,supply_V,energy_basis,file,file_md5,samples,dropped_samples,idle_current_mA,n_windows,window_us_mean,window_us_median,window_us_min,window_us_max,E_gross_mJ,E_gross_sd_mJ,E_idlesub_mJ,E_idlesub_sd_mJ,E_gross_as_analysed_3p3V_mJ,E_idlesub_as_analysed_3p3V_mJ,notes,result_class,addendum_item,arm,build_id,firmware_lineage,warmup_s,host_received_pct,logic_edges_D0_to_D7
ESP_r4,headline,E116,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",T39_4_20260925.ppk2,19b9428ea8451add6d591fccf1e2b671,7538688,,44.6121,30,53775.3,53760,53750,54270,14.58164,0.04544,6.66484,0.0389,,,includes ESP-NN 1.3.1 debug heap check (E160),registration-era,,,,,0 (cold boot),,
ESP_r3_B,headline,E113,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",T37c_B_slot3_20260923.ppk2,d5d9c4ab7c0aea75f05f7320d5f54b2e,7872512,,44.246,30,152861.3,152860,152820,153140,38.64142,0.055,16.32184,0.05775,,,arm B; this is also capture B of the arm-invariance check,registration-era,,,,,0 (cold boot),,
ESP_r2,headline,E116,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",T39_2_20260925.ppk2,57260dc410eb02fe47728ddd7044f27e,8219648,,44.5738,30,288130.7,288120,288110,288350,69.96914,0.08579,27.58702,0.08657,,,,registration-era,,,,,0 (cold boot),,
ESP_r1,headline,E116,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",T39_1_20260925.ppk2,2d8e394412a2a7faabb64ce9148f68c2,10100736,,45.039,30,855715.3,855725,855680,855910,201.20857,0.43563,74.02461,0.43535,,,,registration-era,,,,,0 (cold boot),,
PB_r4,headline,E124,RP2040 Route B,4,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",routeB_row4.ppk2,a105a580c10a14f98389bc3474df32c7,16188416,1,22.6289,30,1096471.3,1096500,1096200,1096670,101.17873,0.08298,19.29915,0.08265,,,build-sensitive; .uf2 hash in S4c,registration-era,,,,,1800,,
PB_P3a,headline,E124,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",routeB_P3a.ppk2,0c4f0e9170b657f86f9dd37925a6ff93,17059840,1,22.7993,30,1802355.3,1802340,1802150,1802530,162.89669,0.19346,27.29172,0.19438,,,,registration-era,,,,,1800,,
PB_r2,headline,E124,RP2040 Route B,2,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",routeB_row2.ppk2,37db59dd4d3188f832a3db10efb9d2cd,18523648,1,22.8719,30,2675569,2675530,2675310,2675870,243.15585,0.20474,41.21108,0.20057,,,,registration-era,,,,,1800,,
ESP_4p,control,E116,ESP32-S3,4 (PSRAM),PSRAM,3.3,"3.3 V set, not measured",T39_4p_20260925.ppk2,d97c7acde629b47637e57d12da71258f,7774720,,44.7105,30,90248.3,90230,90230,90740,22.37398,0.03434,9.05831,0.03727,,,includes ESP-NN 1.3.1 debug heap check (E160),registration-era,,,,,0 (cold boot),,
PA_r4,alongside,E121,RP2040 Route A,4,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33 from the 3.3 V analysis,Pico_A_P4_20260928.ppk2,61936949d36e549a1345cf6de3787827,22749184,,25.0056,30,1092721,1092720,1092500,1092910,156.1264,0.1163,19.50586,0.11602,103.04343,12.87387,,registration-era,,,,,1800,,
PA_P3a,alongside,E121,RP2040 Route A,3,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33 from the 3.3 V analysis,Pico_A_P3a_20260928.ppk2,c20d6de24f2b0aee3e56802c5c0b05ad,24415744,,24.9344,30,1801124,1801135,1800850,1801460,252.26951,0.28866,27.71978,0.28678,166.49787,18.29505,,registration-era,,,,,1800,,
PA_r2,alongside,E121,RP2040 Route A,2,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33 from the 3.3 V analysis,Pico_A_P2_20260928.ppk2,40455dce6c9ae4e1e3eda2c7b40bcb15,23050240,,25.0021,30,2673512.3,2673515,2673140,2673770,375.96066,0.25962,41.7436,0.25616,248.13403,27.55078,,registration-era,,,,,1800,,
ESP_S3a,drift guard (first row-3 capture of the 25 Sep session),E116,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",T39_S3a_20260925.ppk2,e1208d2ba07c00f2e125a89570d68226,7816192,,44.5358,30,152862.7,,152830,153150,38.84842,0.05269,16.38247,0.05694,,,"drift-guard capture, not a figure of record",registration-era,,,,,0 (cold boot),,
ESP_S3b,drift guard (second row-3 capture of the 25 Sep session),E116,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",T39_S3b_20260925.ppk2,44bdc765e39a9a15323a757970ec7066,7850496,,44.7361,30,152862,,152820,153150,38.9127,0.0354,16.34582,0.03478,,,"drift-guard capture, not a figure of record",registration-era,,,,,0 (cold boot),,
PB_P3b,drift guard (Route B),E124,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",routeB_P3b.ppk2,856314110165bb036b3e7106c03d422c,19151872,1,22.8452,30,1802372,,1802150,1802580,163.16453,0.14597,27.28547,0.14257,,,"drift-guard capture, not a figure of record",registration-era,,,,,1800,,
PB_P3c,drift guard (Route B),E124,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",routeB_row3c.ppk2,2fc9e99711b86867d97df1b2ac38b675,18351104,0,22.8718,30,1802355.7,,1802170,1802530,163.33985,0.15659,27.30376,0.15792,,,"drift-guard capture, not a figure of record",registration-era,,,,,1800,,
PA_P3b,drift guard (Route A),E121,RP2040 Route A,3,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33 from the 3.3 V analysis,Pico_A_P3b_20260928.ppk2,ab0d6074690a222025a01e565e2b90d6,24124928,,25.0055,30,1801139.7,,1800870,1801470,253.01409,0.26306,27.82167,0.25553,166.9893,18.3623,"drift-guard capture, not a figure of record",registration-era,,,,,1800,,
PA_P3c,drift guard (Route A),E121,RP2040 Route A,3,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33 from the 3.3 V analysis,Pico_A_P3c_20260928.ppk2,2495b938942daccdacdf27e582bd5666,17253376,,24.9446,30,1801113.3,,1800980,1801250,252.39033,0.18488,27.7503,0.1848,166.57762,18.3152,"drift-guard capture, not a figure of record",registration-era,,,,,1800,,
T37c_A1,"arm-invariance check, row 3 (capture A1, A2 = arm A; D = arm D)",E113 (identification corrected in E143),ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",T37c_A1_slot137_20260923.ppk2,346ff76e61e167ce31556be2a29162f5,,,44.1922,30,,152860,152820,153150,38.68953,0.04964,16.39701,0.04806,,,capture start 10:58:44 AEST; values from E113; idle-subtracted SD = CV × mean,registration-era,,,,,0 (cold boot),,
T37c_D,"arm-invariance check, row 3 (capture A1, A2 = arm A; D = arm D)",E113 (identification corrected in E143),ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",,10abd1e493ab2edc07e62be027a8b3b6,,,44.2208,30,,152860,152830,153150,38.65087,0.07010,16.34381,0.07147,,,capture start 11:15:13 AEST; values from E113; idle-subtracted SD = CV × mean,registration-era,,,,,0 (cold boot),,
T37c_A2,"arm-invariance check, row 3 (capture A1, A2 = arm A; D = arm D)",E113 (identification corrected in E143),ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",,d4251be5cfa2b8cf8868d90a48206478,,,44.5871,30,,152860,152820,153150,38.91423,0.09744,16.42265,0.09569,,,"capture start 11:20:27 AEST; second arm-A capture, after B and D; capture file name not recorded; values from E113; idle-subtracted SD = CV × mean",registration-era,,,,,0 (cold boot),,
E118_P3a,"FAILED drift guard (+7.14%); flagged, never pooled",E118,"RP2040 (5.0 V VSYS, regulator in default mode)",3,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33; as-filed values in the as-analysed columns,,,,,14.1041,30,,1800990,1800800,1801300,164.22265,4.05917,37.21545,4.05795,108.38695,24.5622,capture file not recorded,registration-era,,,,,,,
E118_P4,"FAILED drift guard (+7.14%); flagged, never pooled",E118,"RP2040 (5.0 V VSYS, regulator in default mode)",4,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33; as-filed values in the as-analysed columns,,,,,14.1984,30,,1092230,1092010,1092390,110.10335,2.49876,32.5643,2.49979,72.66821,21.49244,capture file not recorded,registration-era,,,,,,,
E118_P2,"FAILED drift guard (+7.14%); flagged, never pooled",E118,"RP2040 (5.0 V VSYS, regulator in default mode)",2,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33; as-filed values in the as-analysed columns,,,,,13.7768,30,,2673205,2672990,2673550,254.95248,9.71989,70.81124,9.72177,168.26864,46.73542,capture file not recorded,registration-era,,,,,,,
E118_P3b,"FAILED drift guard (+7.14%); flagged, never pooled [drift-guard capture only]",E118,"RP2040 (5.0 V VSYS, regulator in default mode)",3,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33; as-filed values in the as-analysed columns,,,,,14.0686,30,,1801000,1800800,1801170,166.55856,7.03968,39.87161,7.03855,109.92865,26.31526,capture file not recorded,registration-era,,,,,,,
E120_P3a,"FAILED drift guard (-46.71%); flagged, never pooled",E120,"RP2040 (5.0 V VSYS, regulator in default mode)",3,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33; as-filed values in the as-analysed columns,,,,,13.2638,30,,1800730,1800540,1800930,201.60995,0.74797,82.18738,0.74708,133.06257,54.24367,capture file not recorded,registration-era,,,,,,,
E120_P4,"FAILED drift guard (-46.71%); flagged, never pooled",E120,"RP2040 (5.0 V VSYS, regulator in default mode)",4,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33; as-filed values in the as-analysed columns,,,,,14.0102,30,,1092205,1091980,1092500,127.3082,0.32888,50.79694,0.32876,84.02341,33.52598,capture file not recorded,registration-era,,,,,,,
E120_P2,"FAILED drift guard (-46.71%); flagged, never pooled",E120,"RP2040 (5.0 V VSYS, regulator in default mode)",2,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33; as-filed values in the as-analysed columns,,,,,15.0377,30,,2673455,2673260,2673720,303.32509,0.49753,102.30985,0.49589,200.19456,67.5245,capture file not recorded,registration-era,,,,,,,
E120_P3b,"FAILED drift guard (-46.71%); flagged, never pooled [drift-guard capture only]",E120,"RP2040 (5.0 V VSYS, regulator in default mode)",3,n/a (RP2040 SRAM),5,5.0 V supply; rescaled x50/33; as-filed values in the as-analysed columns,,,,,17.8764,30,,1800750,1800570,1800960,204.75185,0.50974,43.79835,0.51103,135.13622,28.90691,capture file not recorded,registration-era,,,,,,,
ESP7_r0B_c1,exploratory (addendum),E178,ESP32-S3,0,PSRAM,3.3,"3.3 V set, not measured",E7_r0B_energy_c1_20261016_scripted.ppk2,ecdf6bff45fd14d81a0de7f481c0c7ec,25790464,0,45.1373,30,4057986,4057980,4057960,4058120,959.54746,0.67115,355.09836,0.67054,,,"regenerated row-0 file, tflite md5 abc0283386b1de34a1c450ed3f12c664 (E167)",exploratory (addendum),ESP7,B,r0B,main_energy_warm.cc,1800,99.9967,30 1 0 0 0 0 0 0
ESP7_r0B_c2,exploratory (addendum),E178,ESP32-S3,0,PSRAM,3.3,"3.3 V set, not measured",E7_r0B_energy_c2_20261016_scripted.ppk2,e61e2b2f8e026b01cba32605d3f7c3f3,25811968,0,44.9931,30,4057987.7,4057980,4057970,4058120,957.14305,0.91589,354.62418,0.91542,,,"regenerated row-0 file, tflite md5 abc0283386b1de34a1c450ed3f12c664 (E167)",exploratory (addendum),ESP7,B,r0B,main_energy_warm.cc,1800,99.9987,30 1 0 0 0 0 0 0
ESP7_r0B_c3,exploratory (addendum),E178,ESP32-S3,0,PSRAM,3.3,"3.3 V set, not measured",E7_r0B_energy_c3_20261016_scripted.ppk2,4cb5929d2ad91adb36474b6eec31f6e6,25815552,0,44.8089,30,4057982.7,4057980,4057960,4058130,954.68868,1.04295,354.63742,1.0433,,,"regenerated row-0 file, tflite md5 abc0283386b1de34a1c450ed3f12c664 (E167)",exploratory (addendum),ESP7,B,r0B,main_energy_warm.cc,1800,99.9988,30 1 0 0 0 0 0 0
ESP7_r1B_c1,exploratory (addendum),E178,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E7_r1B_energy_c1_20261016_scripted.ppk2,9ef20d05ade489d5a30ca96f86952302,15672320,0,44.592,30,855242,855240,855220,855390,199.60078,0.22473,73.74883,0.22297,,,,exploratory (addendum),ESP7,B,r1B,main_energy_warm.cc,1800,99.9956,30 1 0 0 0 0 0 0
ESP7_r1B_c2,exploratory (addendum),E178,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E7_r1B_energy_c2_20261016_scripted.ppk2,8dd54b1699dcda9ddd10ef458928f65b,15669760,0,44.7052,30,855245,855240,855220,855400,199.92547,0.13875,73.75361,0.13781,,,,exploratory (addendum),ESP7,B,r1B,main_energy_warm.cc,1800,99.9989,30 1 0 0 0 0 0 0
ESP7_r1B_c3,exploratory (addendum),E178,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E7_r1B_energy_c3_20261016_scripted.ppk2,02beaf8f2f598e57ae0607598c249a58,15675392,0,44.6123,30,855244.7,855240,855220,855400,199.67891,0.2534,73.76929,0.25192,,,,exploratory (addendum),ESP7,B,r1B,main_energy_warm.cc,1800,99.9989,30 1 0 0 0 0 0 0
ESP7_r1D_c1,exploratory (addendum),E178,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E7_r1D_energy_c1_20261016_scripted.ppk2,1ad2d33fc2fa1b3ba0a34afb9b89b4e6,15659008,0,45.2031,30,855017.7,855010,855000,855150,201.09321,0.25468,73.54989,0.25564,,,,exploratory (addendum),ESP7,D,r1D,main_energy_warm.cc,1800,99.9957,30 1 0 0 0 0 0 0
ESP7_r1D_c2,exploratory (addendum),E178,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E7_r1D_energy_c2_20261016_scripted.ppk2,f5d1e8762a8d95e2294714959a23a993,15663616,0,45.295,30,855018.3,855010,855000,855150,201.41451,0.27075,73.61195,0.27185,,,,exploratory (addendum),ESP7,D,r1D,main_energy_warm.cc,1800,99.9989,30 1 0 0 0 0 0 0
ESP7_r1D_c3,exploratory (addendum),E178,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E7_r1D_energy_c3_20261016_scripted.ppk2,86bf0ec3874c0a5eb6fa627f8fce38f4,15676928,0,45.3634,30,855017.3,855010,855000,855150,201.5828,0.16437,73.5873,0.16606,,,,exploratory (addendum),ESP7,D,r1D,main_energy_warm.cc,1800,99.9988,30 1 0 0 0 0 0 0
ESP7_r2B_c1,exploratory (addendum),E178,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E7_r2B_energy_c1_20261016_scripted.ppk2,800cb1a643c1c66b85540ceb82d2e15f,14047232,0,44.9097,30,287920.3,287920,287910,288060,70.10886,0.07719,27.43848,0.07757,,,,exploratory (addendum),ESP7,B,r2B,main_energy_warm.cc,1800,99.9956,30 1 0 0 0 0 0 0
ESP7_r2B_c2,exploratory (addendum),E178,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E7_r2B_energy_c2_20261016_scripted.ppk2,8a2b6e757084fc6d0add4babf600be2c,14052864,0,44.9155,30,287919.3,287910,287910,288060,70.13379,0.09273,27.45808,0.09263,,,,exploratory (addendum),ESP7,B,r2B,main_energy_warm.cc,1800,99.9992,30 1 0 0 0 0 0 0
ESP7_r2B_c3,exploratory (addendum),E178,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E7_r2B_energy_c3_20261016_scripted.ppk2,deecb19470ed2ec7d0635bc83f5c0eb1,14028800,0,44.7354,30,287919,287910,287900,288070,69.96299,0.10412,27.45845,0.10434,,,,exploratory (addendum),ESP7,B,r2B,main_energy_warm.cc,1800,99.9989,30 1 0 0 0 0 0 0
ESP7_r2D_c1,exploratory (addendum),E178,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E7_r2D_energy_c1_20261016_scripted.ppk2,1eb03edb05917a0e451ba20214eb7658,14048768,0,45.1779,30,287919.3,287910,287910,288060,70.38507,0.05129,27.45998,0.05048,,,,exploratory (addendum),ESP7,D,r2D,main_energy_warm.cc,1800,99.9954,30 1 0 0 0 0 0 0
ESP7_r2D_c2,exploratory (addendum),E178,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E7_r2D_energy_c2_20261016_scripted.ppk2,e50a1e6ed05e01e73ad1ee6f07ed408a,14046208,0,45.2427,30,287918.7,287910,287910,288060,70.45554,0.09035,27.46905,0.09037,,,,exploratory (addendum),ESP7,D,r2D,main_energy_warm.cc,1800,99.999,30 1 0 0 0 0 0 0
ESP7_r2D_c3,exploratory (addendum),E178,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E7_r2D_energy_c3_20261016_scripted.ppk2,972f2a11a6948a5d213281900a12cd70,14097920,0,45.13,30,287918,287910,287900,288060,70.35292,0.05824,27.47353,0.05776,,,,exploratory (addendum),ESP7,D,r2D,main_energy_warm.cc,1800,99.9992,30 1 0 0 0 0 0 0
ESP7_r3B_c1,exploratory (addendum),E178,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E7_r3B_energy_c1_20261015_scripted.ppk2,767e7b8bbe5e95a01df99d3f59a09d60,13621248,0,45.0276,30,152593.7,152590,152570,152850,38.98492,0.11816,16.31088,0.11592,,,,exploratory (addendum),ESP7,B,r3B,main_energy_warm.cc,1800,99.9951,30 1 0 0 0 0 0 0
ESP7_r3B_c2,exploratory (addendum),E178,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E7_r3B_energy_c2_20261015_scripted.ppk2,68c854f80d35b0a705c838d4a9b26a15,13600768,0,44.5684,30,152587.7,152580,152560,152850,38.72982,0.04964,16.2879,0.04983,,,,exploratory (addendum),ESP7,B,r3B,main_energy_warm.cc,1800,99.9991,30 1 0 0 0 0 0 0
ESP7_r3B_c3,exploratory (addendum),E178,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E7_r3B_energy_c3_20261015_scripted.ppk2,3ac0435381c8bd79a99a4eeaa49184aa,13614592,0,44.6576,30,152594,152590,152570,152860,38.80935,0.10492,16.32154,0.10114,,,,exploratory (addendum),ESP7,B,r3B,main_energy_warm.cc,1800,99.9989,30 1 0 0 0 0 0 0
ESP7_r4B_c1,exploratory (addendum),E178,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E7_r4B_energy_c1_20261015_scripted.ppk2,43efbf4befba5a0798c4df2226f3becd,13253120,0,44.6052,30,53742.3,53730,53730,54060,14.57893,0.02236,6.66821,0.01795,,,includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP7,B′,r4B,main_energy_warm.cc,1800,99.9953,30 1 0 0 0 0 0 0
ESP7_r4B_c2,exploratory (addendum),E178,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E7_r4B_energy_c2_20261016_scripted.ppk2,057151a5d9a5e59750e9c76385a1819e,13321728,0,44.1668,30,53742.3,53730,53730,54060,14.496,0.021,6.66303,0.01638,,,includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP7,B′,r4B,main_energy_warm.cc,1800,99.9991,30 1 0 0 0 0 0 0
ESP7_r4B_c3,exploratory (addendum),E178,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E7_r4B_energy_c3_20261016_scripted.ppk2,a7f317b67841fe60dcc4ac3d878a091e,13307904,0,43.9197,30,53742.3,53730,53730,54070,14.44656,0.01835,6.65742,0.01408,,,includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP7,B′,r4B,main_energy_warm.cc,1800,99.999,30 1 0 0 0 0 0 0
ESP7_r4D_c1,exploratory (addendum),E178,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E7_r4D_energy_c1_20261016_scripted.ppk2,87788225ab5283daa9b2431b2c197d0e,13268992,0,45.1665,30,53768.3,53760,53750,54060,14.70128,0.01872,6.68714,0.01523,,,includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP7,D′,r4D,main_energy_warm.cc,1800,99.9952,30 1 0 0 0 0 0 0
ESP7_r4D_c2,exploratory (addendum),E178,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E7_r4D_energy_c2_20261016_scripted.ppk2,9edd7a7d61094f4b2e8ff1f607a1e0ce,13272064,0,45.2518,30,53768.7,53760,53750,54070,14.715,0.0171,6.68568,0.01248,,,includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP7,D′,r4D,main_energy_warm.cc,1800,99.999,30 1 0 0 0 0 0 0
ESP7_r4D_c3,exploratory (addendum),E178,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E7_r4D_energy_c3_20261016_scripted.ppk2,8f4fffe355762d4103ddd44b27c1f855,13250560,0,45.3162,30,53768.3,53760,53750,54060,14.73295,0.04363,6.69225,0.03866,,,includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP7,D′,r4D,main_energy_warm.cc,1800,99.9989,30 1 0 0 0 0 0 0
ESP8_r3B_newstack_c1,exploratory (addendum),E177,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E8_energy_c1_20261015_scripted.ppk2,3f9941030a72caaf66ca9a5bfe6526d8,13531136,0,45.1638,30,138573,138575,138550,138700,35.92218,0.0433,15.26918,0.04239,,,"ESP-NN 1.4.1 with esp-tflite-micro 1.4.1, unpatched",exploratory (addendum),ESP8,B,r3B_newstack,main_energy_warm.cc,1800,99.9951,30 1 0 0 0 0 0 0
ESP8_r3B_newstack_c2,exploratory (addendum),E177,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E8_energy_c2_20261015_scripted.ppk2,a72cd7111cf417804e0125335b5b4cb2,13530112,0,45.0983,30,138572,138565,138550,138690,35.92719,0.04225,15.30432,0.04149,,,"ESP-NN 1.4.1 with esp-tflite-micro 1.4.1, unpatched",exploratory (addendum),ESP8,B,r3B_newstack,main_energy_warm.cc,1800,99.9986,30 1 0 0 0 0 0 0
ESP8_r3B_newstack_c3,exploratory (addendum),E177,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E8_energy_c3_20261015_scripted.ppk2,b02dbed40d9e4cea4a52e3edf505f9d8,13599232,0,45.1021,30,138574,138575,138550,138700,35.89735,0.09033,15.27241,0.09019,,,"ESP-NN 1.4.1 with esp-tflite-micro 1.4.1, unpatched",exploratory (addendum),ESP8,B,r3B_newstack,main_energy_warm.cc,1800,99.9988,30 1 0 0 0 0 0 0
ESP10_r1B_c1,exploratory (addendum),E179,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E10_r1B_energy_c1_20261017_scripted.ppk2,29acaa5e8643ada8cf071199a05e89cc,25591808,0,44.9968,30,3976218.3,3976210,3976190,3976580,955.9687,0.48969,365.54265,0.49082,,,plain-C kernels; optimised side is ESP7,exploratory (addendum),ESP10,B,r1B,main_energy_warm.cc,1800,99.997,30 1 0 0 0 0 0 0
ESP10_r1B_c2,exploratory (addendum),E179,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E10_r1B_energy_c2_20261017_scripted.ppk2,1ca63d01c00c8e8e00fbcd6a05873691,25538048,0,44.9895,30,3976219,3976210,3976200,3976580,956.13054,0.89385,365.79948,0.89698,,,plain-C kernels; optimised side is ESP7,exploratory (addendum),ESP10,B,r1B,main_energy_warm.cc,1800,99.9989,30 1 0 0 0 0 0 0
ESP10_r1B_c3,exploratory (addendum),E179,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E10_r1B_energy_c3_20261017_scripted.ppk2,b87a95def0ed24a1cf8a7b50f2873ff8,25589248,0,44.8586,30,3976219.3,3976210,3976200,3976580,954.82223,0.64158,366.20926,0.64636,,,plain-C kernels; optimised side is ESP7,exploratory (addendum),ESP10,B,r1B,main_energy_warm.cc,1800,99.9991,30 1 0 0 0 0 0 0
ESP10_r2B_c1,exploratory (addendum),E179,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E10_r2B_energy_c1_20261017_scripted.ppk2,f26900a1dffa73a2c6cbbc28d100e2ae,17419776,0,44.9987,30,1366216.3,1366205,1366190,1366580,331.45886,0.41067,128.58172,0.40997,,,plain-C kernels; optimised side is ESP7,exploratory (addendum),ESP10,B,r2B,main_energy_warm.cc,1800,99.9961,30 1 0 0 0 0 0 0
ESP10_r2B_c2,exploratory (addendum),E179,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E10_r2B_energy_c2_20261017_scripted.ppk2,024a67079e8692547339ad85f9be9455,17402368,0,44.8889,30,1366216,1366205,1366190,1366570,330.89321,0.29043,128.51121,0.29165,,,plain-C kernels; optimised side is ESP7,exploratory (addendum),ESP10,B,r2B,main_energy_warm.cc,1800,99.999,30 1 0 0 0 0 0 0
ESP10_r2B_c3,exploratory (addendum),E179,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E10_r2B_energy_c3_20261017_scripted.ppk2,86dac9b095ed74b38a9ea60700fdcc92,17348096,0,44.9299,30,1366217.3,1366205,1366190,1366570,331.10383,0.22765,128.53665,0.22469,,,plain-C kernels; optimised side is ESP7,exploratory (addendum),ESP10,B,r2B,main_energy_warm.cc,1800,99.9992,30 1 0 0 0 0 0 0
ESP10_r3B_c1,exploratory (addendum),E179,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E10_r3B_energy_c1_20261017_scripted.ppk2,cfe097beb779271269a7ad82772431bc,15868416,0,44.4955,30,877222.3,877210,877200,877520,213.36058,0.34326,84.55346,0.33951,,,plain-C kernels; optimised side is ESP7,exploratory (addendum),ESP10,B,r3B,main_energy_warm.cc,1800,99.996,30 1 0 0 0 0 0 0
ESP10_r3B_c2,exploratory (addendum),E179,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E10_r3B_energy_c2_20261017_scripted.ppk2,ad58aa1014fa6b5189e775550d934bab,15871488,0,44.6617,30,877221.7,877210,877200,877520,213.89175,0.23552,84.60374,0.23936,,,plain-C kernels; optimised side is ESP7,exploratory (addendum),ESP10,B,r3B,main_energy_warm.cc,1800,99.9994,30 1 0 0 0 0 0 0
ESP10_r3B_c3,exploratory (addendum),E179,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E10_r3B_energy_c3_20261017_scripted.ppk2,4f5615d08d903d3c9f97e803fa28009f,15927808,0,44.6102,30,877222,877210,877200,877520,213.72676,0.23087,84.58781,0.23379,,,plain-C kernels; optimised side is ESP7,exploratory (addendum),ESP10,B,r3B,main_energy_warm.cc,1800,99.9996,30 1 0 0 0 0 0 0
ESP10_r4B_c1,exploratory (addendum),E179,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E10_r4B_energy_c1_20261017_scripted.ppk2,3edb01eb1e5e909e3eac54d294e70f39,14080000,0,44.8358,30,368482.3,368485,368450,368770,87.61176,0.111,33.09184,0.10972,,,plain-C kernels; optimised side is ESP7; no heap-check note (E160 measured the optimised build only),exploratory (addendum),ESP10,B′,r4B,main_energy_warm.cc,1800,99.9959,30 1 0 0 0 0 0 0
ESP10_r4B_c2,exploratory (addendum),E179,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E10_r4B_energy_c2_20261017_scripted.ppk2,98e0f6ea8b1c97ff376c6997f8206b64,14078976,0,44.8089,30,368482.7,368490,368450,368760,87.5952,0.11061,33.10785,0.11009,,,plain-C kernels; optimised side is ESP7; no heap-check note (E160 measured the optimised build only),exploratory (addendum),ESP10,B′,r4B,main_energy_warm.cc,1800,99.9995,30 1 0 0 0 0 0 0
ESP10_r4B_c3,exploratory (addendum),E179,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E10_r4B_energy_c3_20261017_scripted.ppk2,ab7011e4dae50b02ee1e92388883e4eb,14080512,0,44.8583,30,368482,368480,368450,368770,87.66683,0.0823,33.11954,0.08633,,,plain-C kernels; optimised side is ESP7; no heap-check note (E160 measured the optimised build only),exploratory (addendum),ESP10,B′,r4B,main_energy_warm.cc,1800,99.9995,30 1 0 0 0 0 0 0
ESP11_r3B_cpu160_c1,exploratory (addendum),E181,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E11_r3B_c160_energy_c1_20261018_scripted.ppk2,3b884e72ba18c76687342b7dc318fece,13698048,0,38.775,30,209992.7,209980,209970,210250,42.70197,0.05456,15.83184,0.05597,,,CPU clock 160 MHz; 240 MHz point is ESP7,exploratory (addendum),ESP11,B,r3B_c160,main_energy_warm.cc,1800,99.9958,30 1 0 0 0 0 0 0
ESP11_r3B_cpu160_c2,exploratory (addendum),E181,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E11_r3B_c160_energy_c2_20261018_scripted.ppk2,72e5c5044fea8bd93e677ad140958c3d,13739520,0,39.0137,30,209994,209990,209970,210250,42.91696,0.05648,15.88123,0.05363,,,CPU clock 160 MHz; 240 MHz point is ESP7,exploratory (addendum),ESP11,B,r3B_c160,main_energy_warm.cc,1800,99.9992,30 1 0 0 0 0 0 0
ESP11_r3B_cpu160_c3,exploratory (addendum),E181,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E11_r3B_c160_energy_c3_20261018_scripted.ppk2,f8b72398a54e569f354144655c8b76ae,13668864,0,39.0472,30,209992,209980,209970,210260,42.92847,0.18409,15.86976,0.18515,,,CPU clock 160 MHz; 240 MHz point is ESP7,exploratory (addendum),ESP11,B,r3B_c160,main_energy_warm.cc,1800,99.9996,30 1 0 0 0 0 0 0
ESP11_r3B_cpu80_c1,exploratory (addendum),E181,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E11_r3B_c080_energy_c1_20261018_scripted.ppk2,59e425a0883fba10beb7631e29eba6b1,14270976,0,28.7666,30,383379.3,383380,383350,383580,54.3757,0.02219,17.98161,0.02258,,,CPU clock 80 MHz; 240 MHz point is ESP7,exploratory (addendum),ESP11,B,r3B_c080,main_energy_warm.cc,1800,99.996,30 1 0 0 0 0 0 0
ESP11_r3B_cpu80_c2,exploratory (addendum),E181,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E11_r3B_c080_energy_c2_20261018_scripted.ppk2,1a5b476f695dac977e05b84b6b18cba0,14271488,0,28.7239,30,383380.7,383375,383360,383580,54.31331,0.03896,17.97305,0.03823,,,CPU clock 80 MHz; 240 MHz point is ESP7,exploratory (addendum),ESP11,B,r3B_c080,main_energy_warm.cc,1800,99.9995,30 1 0 0 0 0 0 0
ESP11_r3B_cpu80_c3,exploratory (addendum),E181,ESP32-S3,3,SRAM,3.3,"3.3 V set, not measured",E11_r3B_c080_energy_c3_20261018_scripted.ppk2,707e83827ad577695bd60a6ac8ddb99d,14267904,0,28.7426,30,383380.7,383380,383360,383580,54.34311,0.02304,17.97928,0.02233,,,CPU clock 80 MHz; 240 MHz point is ESP7,exploratory (addendum),ESP11,B,r3B_c080,main_energy_warm.cc,1800,99.9992,30 1 0 0 0 0 0 0
ESP11_r4B_cpu160_c1,exploratory (addendum),E181,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E11_r4B_c160_energy_c1_20261018_scripted.ppk2,07b20d5e28f80e147af2464a001c3f70,13217792,0,39.075,30,77779.7,77770,77760,78100,16.57555,0.03477,6.54605,0.03324,,,CPU clock 160 MHz; 240 MHz point is ESP7; includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP11,B′,r4B_c160,main_energy_warm.cc,1800,99.9956,30 1 0 0 0 0 0 0
ESP11_r4B_cpu160_c2,exploratory (addendum),E181,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E11_r4B_c160_energy_c2_20261018_scripted.ppk2,595184951a5165cd190127c6e7f9eeb1,13217792,0,39.0687,30,77779.3,77770,77760,78100,16.57002,0.02186,6.5422,0.01821,,,CPU clock 160 MHz; 240 MHz point is ESP7; includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP11,B′,r4B_c160,main_energy_warm.cc,1800,99.9994,30 1 0 0 0 0 0 0
ESP11_r4B_cpu160_c3,exploratory (addendum),E181,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E11_r4B_c160_energy_c3_20261018_scripted.ppk2,22b69ff0f2e69567accce7af6e6fa94a,13224960,0,39.2351,30,77778.3,77770,77760,78100,16.61595,0.01951,6.54554,0.01623,,,CPU clock 160 MHz; 240 MHz point is ESP7; includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP11,B′,r4B_c160,main_energy_warm.cc,1800,99.9993,30 1 0 0 0 0 0 0
ESP11_r4B_cpu80_c1,exploratory (addendum),E181,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E11_r4B_c080_energy_c1_20261018_scripted.ppk2,8397a86f154ac6cc9fe7a7183439c18b,13513216,0,28.6859,30,150939.7,150930,150920,151250,21.78686,0.00964,7.4984,0.01026,,,CPU clock 80 MHz; 240 MHz point is ESP7; includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP11,B′,r4B_c080,main_energy_warm.cc,1800,99.9955,30 1 0 0 0 0 0 0
ESP11_r4B_cpu80_c2,exploratory (addendum),E181,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E11_r4B_c080_energy_c2_20261018_scripted.ppk2,e82436d9531a05873f5009a4170f8ee5,13587968,0,28.6263,30,150939.7,150930,150920,151250,21.74929,0.0104,7.49048,0.01041,,,CPU clock 80 MHz; 240 MHz point is ESP7; includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP11,B′,r4B_c080,main_energy_warm.cc,1800,99.9992,30 1 0 0 0 0 0 0
ESP11_r4B_cpu80_c3,exploratory (addendum),E181,ESP32-S3,4,SRAM,3.3,"3.3 V set, not measured",E11_r4B_c080_energy_c3_20261018_scripted.ppk2,19b0b71276d571e5f7dc6cb7cf84883f,13585408,0,28.7026,30,150939.3,150930,150920,151250,21.79466,0.00968,7.49792,0.0088,,,CPU clock 80 MHz; 240 MHz point is ESP7; includes ESP-NN 1.3.1 debug heap check (E160),exploratory (addendum),ESP11,B′,r4B_c080,main_energy_warm.cc,1800,99.9991,30 1 0 0 0 0 0 0
ESP12_r1B80_c1,exploratory (addendum),E180,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E12_r1B80_energy_c1_20261018_scripted.ppk2,e4aefe9c239aebc3fc1e774deb80bf36,15530496,0,45.3584,30,757877.7,757870,757860,758010,184.19889,0.2054,70.7576,0.204,,,"PSRAM clock 80 MHz (from the configuration, not measured); host-received fraction not recorded per capture (minimum 99.995% over the 12 captures, E180)",exploratory (addendum),ESP12,B,r1B80,main_energy_warm.cc,1800,,30 1 0 0 0 0 0 0 
ESP12_r1B80_c2,exploratory (addendum),E180,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E12_r1B80_energy_c2_20261018_scripted.ppk2,c179aa3d645d247105bfffd0f3439c24,15477760,0,45.2777,30,757880,757880,757870,758000,183.97371,0.14078,70.73402,0.14065,,,"PSRAM clock 80 MHz (from the configuration, not measured); host-received fraction not recorded per capture (minimum 99.995% over the 12 captures, E180)",exploratory (addendum),ESP12,B,r1B80,main_energy_warm.cc,1800,,30 1 0 0 0 0 0 0 
ESP12_r1B80_c3,exploratory (addendum),E180,ESP32-S3,1,PSRAM,3.3,"3.3 V set, not measured",E12_r1B80_energy_c3_20261018_scripted.ppk2,4c11cd9c2d99f42f6b9df3d7675a5ee7,15476736,0,45.3012,30,757879.7,757880,757860,758000,184.04195,0.18419,70.74354,0.18276,,,"PSRAM clock 80 MHz (from the configuration, not measured); host-received fraction not recorded per capture (minimum 99.995% over the 12 captures, E180)",exploratory (addendum),ESP12,B,r1B80,main_energy_warm.cc,1800,,30 1 0 0 0 0 0 0 
ESP12_r2B80_c1,exploratory (addendum),E180,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E12_r2B80_energy_c1_20261018_scripted.ppk2,daaa41a948cdefeea000fccee5d7731b,13639680,0,45.4701,30,253214.3,253210,253200,253360,64.38666,0.06757,26.39149,0.06794,,,"PSRAM clock 80 MHz (from the configuration, not measured)",exploratory (addendum),ESP12,B,r2B80,main_energy_warm.cc,1800,99.9953,30 1 0 0 0 0 0 0
ESP12_r2B80_c2,exploratory (addendum),E180,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E12_r2B80_energy_c2_20261018_scripted.ppk2,4ec5b6bc044843d59a6b39feaaff5dd7,13729280,0,45.3174,30,253213.7,253210,253200,253360,64.23315,0.09309,26.36573,0.09027,,,"PSRAM clock 80 MHz (from the configuration, not measured)",exploratory (addendum),ESP12,B,r2B80,main_energy_warm.cc,1800,99.9993,30 1 0 0 0 0 0 0
ESP12_r2B80_c3,exploratory (addendum),E180,ESP32-S3,2,PSRAM,3.3,"3.3 V set, not measured",E12_r2B80_energy_c3_20261018_scripted.ppk2,0c611769ea685f954798dccc4a2737d0,13713920,0,45.4293,30,253214.3,253210,253200,253360,64.3641,0.15499,26.40305,0.15571,,,"PSRAM clock 80 MHz (from the configuration, not measured)",exploratory (addendum),ESP12,B,r2B80,main_energy_warm.cc,1800,99.9992,30 1 0 0 0 0 0 0
ESP12_r4pB40_c1,exploratory (addendum),E180,ESP32-S3,4 (PSRAM arena),PSRAM,3.3,"3.3 V set, not measured",E12_r4pB40_energy_c1_20261018_scripted.ppk2,a074d1f626ae5336f2b3e92031d4b09a,13394432,0,44.6475,30,90087.7,90080,90070,90360,22.30556,0.0258,9.03234,0.02556,,,"PSRAM clock 40 MHz (from the configuration, not measured); includes ESP-NN 1.3.1 debug heap check (E160); 40 MHz baseline added for ESP12 (E180)",exploratory (addendum),ESP12,B′,r4pB40,main_energy_warm.cc,1800,99.9954,30 1 0 0 0 0 0 0
ESP12_r4pB40_c2,exploratory (addendum),E180,ESP32-S3,4 (PSRAM arena),PSRAM,3.3,"3.3 V set, not measured",E12_r4pB40_energy_c2_20261018_scripted.ppk2,955e3e09f527292af2925217fe72ea9a,13390336,0,44.5579,30,90086.3,90080,90070,90350,22.27914,0.0226,9.03276,0.02186,,,"PSRAM clock 40 MHz (from the configuration, not measured); includes ESP-NN 1.3.1 debug heap check (E160); 40 MHz baseline added for ESP12 (E180)",exploratory (addendum),ESP12,B′,r4pB40,main_energy_warm.cc,1800,99.9992,30 1 0 0 0 0 0 0
ESP12_r4pB40_c3,exploratory (addendum),E180,ESP32-S3,4 (PSRAM arena),PSRAM,3.3,"3.3 V set, not measured",E12_r4pB40_energy_c3_20261018_scripted.ppk2,76f6dca4e9175d85b085bf50130dfc13,13392384,0,44.8187,30,90087.7,90080,90070,90360,22.35777,0.03178,9.03366,0.03149,,,"PSRAM clock 40 MHz (from the configuration, not measured); includes ESP-NN 1.3.1 debug heap check (E160); 40 MHz baseline added for ESP12 (E180)",exploratory (addendum),ESP12,B′,r4pB40,main_energy_warm.cc,1800,99.9993,30 1 0 0 0 0 0 0
ESP12_r4pB80_c1,exploratory (addendum),E180,ESP32-S3,4 (PSRAM arena),PSRAM,3.3,"3.3 V set, not measured",E12_r4pB80_energy_c1_20261018_scripted.ppk2,f79d1bc0d20530dfe1a07b27ba8716a1,13237248,0,45.6705,30,73159.3,73150,73150,73410,19.59594,0.02603,8.56989,0.02311,,,"PSRAM clock 80 MHz (from the configuration, not measured); includes ESP-NN 1.3.1 debug heap check (E160)",exploratory (addendum),ESP12,B′,r4pB80,main_energy_warm.cc,1800,99.9954,30 1 0 0 0 0 0 0
ESP12_r4pB80_c2,exploratory (addendum),E180,ESP32-S3,4 (PSRAM arena),PSRAM,3.3,"3.3 V set, not measured",E12_r4pB80_energy_c2_20261018_scripted.ppk2,63f60438b767a22c63dfb1c75b754145,13187072,0,45.1595,30,73159.3,73150,73150,73410,19.45521,0.02903,8.55254,0.0259,,,"PSRAM clock 80 MHz (from the configuration, not measured); includes ESP-NN 1.3.1 debug heap check (E160)",exploratory (addendum),ESP12,B′,r4pB80,main_energy_warm.cc,1800,99.9993,30 1 0 0 0 0 0 0
ESP12_r4pB80_c3,exploratory (addendum),E180,ESP32-S3,4 (PSRAM arena),PSRAM,3.3,"3.3 V set, not measured",E12_r4pB80_energy_c3_20261018_scripted.ppk2,8eb38ac12a40b8ab3a96f5a5e92adf78,13186560,0,45.1892,30,73160.3,73150,73150,73420,19.46392,0.02112,8.55394,0.01974,,,"PSRAM clock 80 MHz (from the configuration, not measured); includes ESP-NN 1.3.1 debug heap check (E160)",exploratory (addendum),ESP12,B′,r4pB80,main_energy_warm.cc,1800,99.9992,30 1 0 0 0 0 0 0
P6_r2_B_c1,exploratory (addendum),E176,RP2040 Route B,2,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r2_B_133MHz_c1_20261014_scripted.ppk2,4af80d50bfbf772c01ba0da21ac1824a,21086208,0,22.7365,30,2675536,2675555,2675200,2675870,241.81218,0.20237,41.06554,0.1986,,,same build as the Route B figure of record (E124); repeat capture,exploratory (addendum),P6,B,r2B_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9963,30 1 0 0 0 0 0 0
P6_r2_B_c2,exploratory (addendum),E176,RP2040 Route B,2,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r2_B_133MHz_c2_20261014_scripted.ppk2,a2cd04744bdea83456fd4d973d1601a8,21275136,0,22.687,30,2675499.7,2675515,2675310,2675700,241.41792,0.16867,41.11102,0.16686,,,same build as the Route B figure of record (E124); repeat capture,exploratory (addendum),P6,B,r2B_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9987,30 1 0 0 0 0 0 0
P6_r2_B_c3,exploratory (addendum),E176,RP2040 Route B,2,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r2_B_133MHz_c3_20261014_scripted.ppk2,f5fa641b63cdf0e45ae7eb11e910a65d,21285888,0,22.6849,30,2675525,2675490,2675210,2675880,241.30524,0.18773,41.01456,0.18947,,,same build as the Route B figure of record (E124); repeat capture,exploratory (addendum),P6,B,r2B_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9987,30 1 0 0 0 0 0 0
P6_r2_D_c1,exploratory (addendum),E176,RP2040 Route B,2,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r2_D_133MHz_c1_20261014_scripted.ppk2,1d42bbd7ee8c970e8a065faf025b635d,21274112,0,22.681,30,2675508.7,2675515,2675190,2675750,241.29388,0.15631,41.03911,0.15504,,,,exploratory (addendum),P6,D,r2D_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9963,30 1 0 0 0 0 0 0
P6_r2_D_c2,exploratory (addendum),E176,RP2040 Route B,2,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r2_D_133MHz_c2_20261014_scripted.ppk2,8814b287a8cbfb5cd7c02e3144e01140,21311488,0,22.6855,30,2675529.7,2675550,2675190,2675820,241.33133,0.11108,41.0356,0.10924,,,,exploratory (addendum),P6,D,r2D_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9988,30 1 0 0 0 0 0 0
P6_r2_D_c3,exploratory (addendum),E176,RP2040 Route B,2,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r2_D_133MHz_c3_20261014_scripted.ppk2,c55e3b9618f82af023c6f188015a239c,21310464,0,22.708,30,2675552.7,2675540,2675230,2675860,241.49798,0.24559,41.00191,0.24377,,,,exploratory (addendum),P6,D,r2D_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9989,30 1 0 0 0 0 0 0
P6_r3_B_c1,exploratory (addendum),E176,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r3_B_133MHz_c1_20261013_scripted.ppk2,e1f0760ef6ebfd1306919b9de14d7e9f,18887680,0,22.7329,30,1802365,1802340,1802170,1802590,162.45,0.13176,27.23907,0.13307,,,same build as the Route B figure of record (E124); repeat capture,exploratory (addendum),P6,B,r3B_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.996,30 1 0 0 0 0 0 0
P6_r3_B_c2,exploratory (addendum),E176,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r3_B_133MHz_c2_20261013_scripted.ppk2,68ff6ee261f74576d0b8ed51a03e8a22,18846720,0,22.74,30,1802372.3,1802375,1802120,1802530,162.52891,0.14932,27.27549,0.14984,,,same build as the Route B figure of record (E124); repeat capture,exploratory (addendum),P6,B,r3B_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9989,30 1 0 0 0 0 0 0
P6_r3_B_c3,exploratory (addendum),E176,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r3_B_133MHz_c3_20261013_scripted.ppk2,941b62ebfccff96a2e1eb8a9591a16ee,18851840,0,22.7654,30,1802385.7,1802390,1802210,1802590,162.70708,0.12864,27.30166,0.12966,,,same build as the Route B figure of record (E124); repeat capture,exploratory (addendum),P6,B,r3B_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9989,30 1 0 0 0 0 0 0
P6_r3_D_c1,exploratory (addendum),E176,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r3_D_133MHz_c1_20261013_scripted.ppk2,dea227bd599a6aeb17a3565793391921,18896384,0,22.8823,30,1802375.3,1802400,1802200,1802520,163.37233,0.17923,27.27217,0.18001,,,,exploratory (addendum),P6,D,r3D_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9958,30 1 0 0 0 0 0 0
P6_r3_D_c2,exploratory (addendum),E176,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r3_D_133MHz_c2_20261014_scripted.ppk2,61cd7bdf88712fd082e819358befaaed,18888192,0,22.892,30,1802361,1802340,1802160,1802590,163.46661,0.11692,27.3095,0.11555,,,,exploratory (addendum),P6,D,r3D_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9987,30 1 0 0 0 0 0 0
P6_r3_D_c3,exploratory (addendum),E176,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r3_D_133MHz_c3_20261014_scripted.ppk2,f87a5ed46efb3bbe77f18b76f19172fb,18888192,0,22.8998,30,1802382.7,1802410,1802140,1802550,163.4428,0.14522,27.23766,0.14364,,,,exploratory (addendum),P6,D,r3D_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9987,30 1 0 0 0 0 0 0
P6_r4_B_c1,exploratory (addendum),E176,RP2040 Route B,4,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r4_B_133MHz_c1_20261014_scripted.ppk2,f5c4ea9812f515737232cb5770773703,16167936,0,22.8491,30,1096495.7,1096475,1096270,1096760,101.93943,0.0781,19.26125,0.07938,,,same build as the Route B figure of record (E124); repeat capture,exploratory (addendum),P6,B′,r4B_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9956,30 1 0 0 0 0 0 0
P6_r4_B_c2,exploratory (addendum),E176,RP2040 Route B,4,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r4_B_133MHz_c2_20261014_scripted.ppk2,bc587bb079aaa0db307763b2f7d2b07c,16235008,0,22.8512,30,1096507.7,1096475,1096310,1096740,101.95743,0.06095,19.27098,0.05891,,,same build as the Route B figure of record (E124); repeat capture,exploratory (addendum),P6,B′,r4B_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9988,30 1 0 0 0 0 0 0
P6_r4_B_c3,exploratory (addendum),E176,RP2040 Route B,4,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r4_B_133MHz_c3_20261014_scripted.ppk2,7f7f6571619251718f3351d05f36ee2b,16178688,0,22.85,30,1096479.7,1096470,1096270,1096690,101.96803,0.20215,19.28789,0.202,,,same build as the Route B figure of record (E124); repeat capture,exploratory (addendum),P6,B′,r4B_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.999,30 1 0 0 0 0 0 0
P6_r4_D_c1,exploratory (addendum),E176,RP2040 Route B,4,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r4_D_133MHz_c1_20261014_scripted.ppk2,9c50cf444420f89919ae191e5b81dbff,16187904,0,22.7727,30,1096460.3,1096470,1096130,1096690,101.63614,0.0793,19.23741,0.08125,,,,exploratory (addendum),P6,D′,r4D_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9957,30 1 0 0 0 0 0 0
P6_r4_D_c2,exploratory (addendum),E176,RP2040 Route B,4,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r4_D_133MHz_c2_20261014_scripted.ppk2,1f0bb485099badccf99f5637c0bc564e,16252416,0,22.7517,30,1096467.7,1096475,1096190,1096670,101.61274,0.07175,19.28933,0.06955,,,,exploratory (addendum),P6,D′,r4D_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9983,30 1 0 0 0 0 0 0
P6_r4_D_c3,exploratory (addendum),E176,RP2040 Route B,4,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P6_r4_D_133MHz_c3_20261014_scripted.ppk2,a2735c05b58367c1a9632cb53279de70,16247808,0,22.6759,30,1096475.7,1096490,1096230,1096770,101.27591,0.16383,19.22629,0.16457,,,,exploratory (addendum),P6,D′,r4D_133MHz,pico_energy_rr_B.ino rev B.1,1800,99.9989,30 1 0 0 0 0 0 0
P7_r3_200MHz_c1,exploratory (addendum),E175,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P7_r3_200MHz_c1_20261013_app.ppk2,c155bd9a0d90218154c123b5dbc51ba4,15616512,1,32.6296,30,1197099.7,1197110,1196940,1197220,158.697,0.09878,29.79597,0.09725,,,"133 MHz comparison is P6 arm B (rev B.1), not this sketch; PPK2-app capture, the reference for the scripted-recorder trial; 1 device sample dropped, kept (E175)",exploratory (addendum),P7,B,r3B_200MHz,"pico_energy_rr_B2.ino rev B.2; 200 MHz, VREG vsel 12 (1.15 V)",1800,n/a (app capture),"D1 1 rise/1 fall, D0 30/30, none outside D1"
P7_r3_200MHz_c2,exploratory (addendum),E175,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P7_r3_200MHz_c2_20261013_scripted.ppk2,8c93651394f057768988ee4b75b79343,16686592,1,32.6189,30,1197078.7,1197065,1196900,1197220,158.66092,0.12883,29.80473,0.12817,,,"133 MHz comparison is P6 arm B (rev B.1), not this sketch; 1 device sample dropped, kept (E175)",exploratory (addendum),P7,B,r3B_200MHz,"pico_energy_rr_B2.ino rev B.2; 200 MHz, VREG vsel 12 (1.15 V)",1800,99.9954,30 1 0 0 0 0 0 0
P7_r3_200MHz_c3,exploratory (addendum),E175,RP2040 Route B,3,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P7_r3_200MHz_c3_20261013_scripted.ppk2,c4a7d149fda3ef4e6e0fd8d4e4832fd4,16698880,1,32.6145,30,1197092.7,1197090,1197000,1197210,158.61225,0.1315,29.77167,0.13174,,,"133 MHz comparison is P6 arm B (rev B.1), not this sketch; 1 device sample dropped, kept (E175)",exploratory (addendum),P7,B,r3B_200MHz,"pico_energy_rr_B2.ino rev B.2; 200 MHz, VREG vsel 12 (1.15 V)",1800,99.999,30 1 0 0 0 0 0 0
P7_r4_200MHz_c1,exploratory (addendum),E175,RP2040 Route B,4,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P7_r4_200MHz_c1_20261013_scripted.ppk2,56f0ee1cb3a3ff58d4506f6ba65bb7c7,14965760,0,32.5754,30,728402.7,728410,728230,728580,98.88112,0.07808,20.5788,0.07617,,,"133 MHz comparison is P6 arm B (rev B.1), not this sketch",exploratory (addendum),P7,B′,r4B_200MHz,"pico_energy_rr_B2.ino rev B.2; 200 MHz, VREG vsel 12 (1.15 V)",1800,99.9953,30 1 0 0 0 0 0 0
P7_r4_200MHz_c2,exploratory (addendum),E175,RP2040 Route B,4,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P7_r4_200MHz_c2_20261013_scripted.ppk2,4dbad7361d951c89c6fb8b3c63170437,14971392,0,32.5806,30,728409,728410,728240,728590,98.92626,0.07287,20.6106,0.07177,,,"133 MHz comparison is P6 arm B (rev B.1), not this sketch",exploratory (addendum),P7,B′,r4B_200MHz,"pico_energy_rr_B2.ino rev B.2; 200 MHz, VREG vsel 12 (1.15 V)",1800,99.9989,30 1 0 0 0 0 0 0
P7_r4_200MHz_c3,exploratory (addendum),E175,RP2040 Route B,4,n/a (RP2040 SRAM),3.3,"3.3 V set, not measured",P7_r4_200MHz_c3_20261013_scripted.ppk2,95ad65b1a1fe96abf035f12750d7cdfe,15045632,0,32.5633,30,728400.3,728410,728290,728510,98.84927,0.07708,20.5762,0.07447,,,"133 MHz comparison is P6 arm B (rev B.1), not this sketch",exploratory (addendum),P7,B′,r4B_200MHz,"pico_energy_rr_B2.ino rev B.2; 200 MHz, VREG vsel 12 (1.15 V)",1800,99.9989,30 1 0 0 0 0 0 0


==> anc/S4b_gating_checks.csv <==
capture_id,D0_median_us,firmware_latency_us_and_source,latency_difference_pct,implied_window_current_mA,idle_current_mA,peak_in_window_mA,criterion_a_b,mean_power_mW,pre_rise_mA,post_rise_mA,pre_fall_mA,post_fall_mA,windows_step_up,windows_step_down,post_window_elevated_ms_median_max,NaN_samples,rise_not_up_windows,check_set,samples,device_samples_dropped,host_received_pct,logic_edges_D0_to_D7,tool_exit,tool_valid,flag,notes
ESP_r3_B,152860.0,152859.0 (E113; same binary),0.0007,76.60,44.246,101.80,True / True,252.79,44.24,78.08,73.44,64.17,30,30,3.23 / 3.26,0,0,record captures (post hoc),,,,,,,,
ESP_r4,53760.0,53753.0 (E116; same binary),0.0130,82.17,44.612,107.12,True / True,271.16,44.60,78.24,74.03,44.79,30,30,0.81 / 0.84,0,0,record captures (post hoc),,,,,,,,
ESP_r2,288120.0,288124.0 (E116; same binary),-0.0014,73.59,44.574,107.88,True / True,242.84,44.45,78.92,74.35,61.13,30,30,4.56 / 4.59,0,0,record captures (post hoc),,,,,,,,
ESP_r1,855725.0,855740.5 (E116; same binary),-0.0018,71.25,45.039,107.12,True / True,235.13,45.02,79.42,74.85,61.47,30,30,4.55 / 4.57,0,0,record captures (post hoc),,,,,,,,
ESP_4p,90230.0,90222.0 (E116; same binary),0.0089,75.13,44.711,110.16,True / True,247.92,44.68,79.14,74.82,45.49,30,30,1.0 / 1.02,0,0,record captures (post hoc),,,,,,,,
ESP_S3a,152860.0,152858.0 (E116; same binary),0.0013,77.01,44.536,101.80,True / True,254.14,44.48,78.40,73.82,64.54,30,30,3.23 / 3.25,0,0,record captures (post hoc),,,,,,,,
ESP_S3b,152865.0,152859.0 (E116; same binary),0.0039,77.14,44.736,101.04,True / True,254.56,44.70,78.57,74.00,64.63,30,30,3.23 / 3.24,0,0,record captures (post hoc),,,,,,,,
PB_P3a,1802340.0,1795947.0 (E106; different sketch),0.3560,27.39,22.799,36.90,True / True,90.38,23.07,26.88,32.40,26.22,29,30,100.91 / 100.95,0,1,record captures (post hoc),,,,,,,,
PB_P3b,1802370.0,1795947.0 (E106; different sketch),0.3576,27.43,22.845,37.00,True / True,90.53,23.08,26.93,32.45,26.28,29,30,100.9 / 100.94,0,1,record captures (post hoc),,,,,,,,
PB_r4,1096500.0,1096550.0 (E123; different sketch),-0.0046,27.96,22.629,36.79,True / True,92.28,22.85,26.78,26.96,26.06,29,30,25.39 / 25.4,0,1,record captures (post hoc),,,,,,,,
PB_r2,2675530.0,2659899.0 (E106; different sketch),0.5877,27.54,22.872,36.85,True / True,90.88,23.12,26.90,32.56,26.33,29,30,100.87 / 100.91,0,1,record captures (post hoc),,,,,,,,
PB_P3c,1802370.0,1795947.0 (E106; different sketch),0.3576,27.46,22.872,36.95,True / True,90.63,23.07,26.90,32.47,26.26,29,30,100.89 / 100.94,0,1,record captures (post hoc),,,,,,,,
PA_P3a,1801135.0,1795947.0 (E106; different sketch),0.2889,28.01,24.934,36.04,True / True,92.44,25.06,27.65,31.53,27.21,30,30,100.86 / 100.89,0,0,record captures (post hoc),,,,,,,,
PA_P3b,1801130.0,1795947.0 (E106; different sketch),0.2886,28.09,25.006,35.83,True / True,92.71,25.09,27.69,31.60,27.24,30,30,100.86 / 100.89,0,0,record captures (post hoc),,,,,,,,
PA_r4,1092720.0,1096550.0 (E123; different sketch),-0.3493,28.58,25.006,35.88,True / True,94.30,25.08,27.75,28.08,27.28,30,30,25.34 / 25.36,0,0,record captures (post hoc),,,,,,,,
PA_r2,2673515.0,2659899.0 (E106; different sketch),0.5119,28.12,25.002,36.04,True / True,92.81,25.13,27.67,31.61,27.28,30,30,100.86 / 100.89,0,0,record captures (post hoc),,,,,,,,
PA_P3c,1801110.0,1795947.0 (E106; different sketch),0.2875,28.03,24.945,36.25,True / True,92.49,25.15,27.66,31.59,27.22,30,30,100.86 / 100.9,0,0,record captures (post hoc),,,,,,,,
ESP7_r0B_c3,,,,,,,,,,,,,,,,,,addendum captures,25815552,0,99.9988,30 1 0 0 0 0 0 0,0,true,,
ESP7_r0B_c2,,,,,,,,,,,,,,,,,,addendum captures,25811968,0,99.9987,30 1 0 0 0 0 0 0,0,true,,
ESP7_r0B_c1,,,,,,,,,,,,,,,,,,addendum captures,25790464,0,99.9967,30 1 0 0 0 0 0 0,0,true,,
ESP7_r2D_c3,,,,,,,,,,,,,,,,,,addendum captures,14097920,0,99.9992,30 1 0 0 0 0 0 0,0,true,,
ESP7_r2D_c2,,,,,,,,,,,,,,,,,,addendum captures,14046208,0,99.999,30 1 0 0 0 0 0 0,0,true,,
ESP7_r2D_c1,,,,,,,,,,,,,,,,,,addendum captures,14048768,0,99.9954,30 1 0 0 0 0 0 0,0,true,,
ESP7_r2B_c3,,,,,,,,,,,,,,,,,,addendum captures,14028800,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
ESP7_r2B_c2,,,,,,,,,,,,,,,,,,addendum captures,14052864,0,99.9992,30 1 0 0 0 0 0 0,0,true,,
ESP7_r2B_c1,,,,,,,,,,,,,,,,,,addendum captures,14047232,0,99.9956,30 1 0 0 0 0 0 0,0,true,,
ESP7_r1D_c3,,,,,,,,,,,,,,,,,,addendum captures,15676928,0,99.9988,30 1 0 0 0 0 0 0,0,true,,
ESP7_r1D_c2,,,,,,,,,,,,,,,,,,addendum captures,15663616,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
ESP7_r1D_c1,,,,,,,,,,,,,,,,,,addendum captures,15659008,0,99.9957,30 1 0 0 0 0 0 0,0,true,,
ESP7_r1B_c3,,,,,,,,,,,,,,,,,,addendum captures,15675392,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
ESP7_r1B_c2,,,,,,,,,,,,,,,,,,addendum captures,15669760,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
ESP7_r1B_c1,,,,,,,,,,,,,,,,,,addendum captures,15672320,0,99.9956,30 1 0 0 0 0 0 0,0,true,,
ESP7_r4D_c3,,,,,,,,,,,,,,,,,,addendum captures,13250560,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
ESP7_r4D_c2,,,,,,,,,,,,,,,,,,addendum captures,13272064,0,99.999,30 1 0 0 0 0 0 0,0,true,,
ESP7_r4D_c1,,,,,,,,,,,,,,,,,,addendum captures,13268992,0,99.9952,30 1 0 0 0 0 0 0,0,true,,
ESP7_r4B_c3,,,,,,,,,,,,,,,,,,addendum captures,13307904,0,99.999,30 1 0 0 0 0 0 0,0,true,,
ESP7_r4B_c2,,,,,,,,,,,,,,,,,,addendum captures,13321728,0,99.9991,30 1 0 0 0 0 0 0,0,true,,
ESP7_r4B_c1,,,,,,,,,,,,,,,,,,addendum captures,13253120,0,99.9953,30 1 0 0 0 0 0 0,0,true,,
ESP7_r3B_c3,,,,,,,,,,,,,,,,,,addendum captures,13614592,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
ESP7_r3B_c2,,,,,,,,,,,,,,,,,,addendum captures,13600768,0,99.9991,30 1 0 0 0 0 0 0,0,true,,
ESP7_r3B_c1,,,,,,,,,,,,,,,,,,addendum captures,13621248,0,99.9951,30 1 0 0 0 0 0 0,0,true,,
ESP8_r3B_newstack_c3,,,,,,,,,,,,,,,,,,addendum captures,13599232,0,99.9988,30 1 0 0 0 0 0 0,0,true,,
ESP8_r3B_newstack_c2,,,,,,,,,,,,,,,,,,addendum captures,13530112,0,99.9986,30 1 0 0 0 0 0 0,0,true,,
ESP8_r3B_newstack_c1,,,,,,,,,,,,,,,,,,addendum captures,13531136,0,99.9951,30 1 0 0 0 0 0 0,0,true,,
ESP10_r1B_c3,,,,,,,,,,,,,,,,,,addendum captures,25589248,0,99.9991,30 1 0 0 0 0 0 0,0,true,,
ESP10_r1B_c2,,,,,,,,,,,,,,,,,,addendum captures,25538048,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
ESP10_r1B_c1,,,,,,,,,,,,,,,,,,addendum captures,25591808,0,99.997,30 1 0 0 0 0 0 0,0,true,,
ESP10_r2B_c3,,,,,,,,,,,,,,,,,,addendum captures,17348096,0,99.9992,30 1 0 0 0 0 0 0,0,true,,
ESP10_r2B_c2,,,,,,,,,,,,,,,,,,addendum captures,17402368,0,99.999,30 1 0 0 0 0 0 0,0,true,,
ESP10_r2B_c1,,,,,,,,,,,,,,,,,,addendum captures,17419776,0,99.9961,30 1 0 0 0 0 0 0,0,true,,
ESP10_r4B_c3,,,,,,,,,,,,,,,,,,addendum captures,14080512,0,99.9995,30 1 0 0 0 0 0 0,0,true,,
ESP10_r4B_c2,,,,,,,,,,,,,,,,,,addendum captures,14078976,0,99.9995,30 1 0 0 0 0 0 0,0,true,,
ESP10_r4B_c1,,,,,,,,,,,,,,,,,,addendum captures,14080000,0,99.9959,30 1 0 0 0 0 0 0,0,true,,
ESP10_r3B_c3,,,,,,,,,,,,,,,,,,addendum captures,15927808,0,99.9996,30 1 0 0 0 0 0 0,0,true,,
ESP10_r3B_c2,,,,,,,,,,,,,,,,,,addendum captures,15871488,0,99.9994,30 1 0 0 0 0 0 0,0,true,,
ESP10_r3B_c1,,,,,,,,,,,,,,,,,,addendum captures,15868416,0,99.996,30 1 0 0 0 0 0 0,0,true,,
ESP11_r3B_cpu80_c3,,,,,,,,,,,,,,,,,,addendum captures,14267904,0,99.9992,30 1 0 0 0 0 0 0,0,true,,
ESP11_r3B_cpu80_c2,,,,,,,,,,,,,,,,,,addendum captures,14271488,0,99.9995,30 1 0 0 0 0 0 0,0,true,,
ESP11_r3B_cpu80_c1,,,,,,,,,,,,,,,,,,addendum captures,14270976,0,99.996,30 1 0 0 0 0 0 0,0,true,,
ESP11_r3B_cpu160_c3,,,,,,,,,,,,,,,,,,addendum captures,13668864,0,99.9996,30 1 0 0 0 0 0 0,0,true,,
ESP11_r3B_cpu160_c2,,,,,,,,,,,,,,,,,,addendum captures,13739520,0,99.9992,30 1 0 0 0 0 0 0,0,true,,
ESP11_r3B_cpu160_c1,,,,,,,,,,,,,,,,,,addendum captures,13698048,0,99.9958,30 1 0 0 0 0 0 0,0,true,,
ESP11_r4B_cpu80_c3,,,,,,,,,,,,,,,,,,addendum captures,13585408,0,99.9991,30 1 0 0 0 0 0 0,0,true,,
ESP11_r4B_cpu80_c2,,,,,,,,,,,,,,,,,,addendum captures,13587968,0,99.9992,30 1 0 0 0 0 0 0,0,true,,
ESP11_r4B_cpu80_c1,,,,,,,,,,,,,,,,,,addendum captures,13513216,0,99.9955,30 1 0 0 0 0 0 0,0,true,,
ESP11_r4B_cpu160_c3,,,,,,,,,,,,,,,,,,addendum captures,13224960,0,99.9993,30 1 0 0 0 0 0 0,0,true,,
ESP11_r4B_cpu160_c2,,,,,,,,,,,,,,,,,,addendum captures,13217792,0,99.9994,30 1 0 0 0 0 0 0,0,true,,
ESP11_r4B_cpu160_c1,,,,,,,,,,,,,,,,,,addendum captures,13217792,0,99.9956,30 1 0 0 0 0 0 0,0,true,,
ESP12_r1B80_c3,,,,,,,,,,,,,,,,,,addendum captures,15476736,0,,30 1 0 0 0 0 0 0,0,true,,edge counts stated once for all 12 ESP12 captures (E180)
ESP12_r1B80_c2,,,,,,,,,,,,,,,,,,addendum captures,15477760,0,,30 1 0 0 0 0 0 0,0,true,,edge counts stated once for all 12 ESP12 captures (E180)
ESP12_r1B80_c1,,,,,,,,,,,,,,,,,,addendum captures,15530496,0,,30 1 0 0 0 0 0 0,0,true,,edge counts stated once for all 12 ESP12 captures (E180)
ESP12_r2B80_c3,,,,,,,,,,,,,,,,,,addendum captures,13713920,0,99.9992,30 1 0 0 0 0 0 0,0,true,,
ESP12_r2B80_c2,,,,,,,,,,,,,,,,,,addendum captures,13729280,0,99.9993,30 1 0 0 0 0 0 0,0,true,,
ESP12_r2B80_c1,,,,,,,,,,,,,,,,,,addendum captures,13639680,0,99.9953,30 1 0 0 0 0 0 0,0,true,,
ESP12_r4pB80_c3,,,,,,,,,,,,,,,,,,addendum captures,13186560,0,99.9992,30 1 0 0 0 0 0 0,0,true,,
ESP12_r4pB80_c2,,,,,,,,,,,,,,,,,,addendum captures,13187072,0,99.9993,30 1 0 0 0 0 0 0,0,true,,
ESP12_r4pB80_c1,,,,,,,,,,,,,,,,,,addendum captures,13237248,0,99.9954,30 1 0 0 0 0 0 0,0,true,,
ESP12_r4pB40_c3,,,,,,,,,,,,,,,,,,addendum captures,13392384,0,99.9993,30 1 0 0 0 0 0 0,0,true,,
ESP12_r4pB40_c2,,,,,,,,,,,,,,,,,,addendum captures,13390336,0,99.9992,30 1 0 0 0 0 0 0,0,true,,
ESP12_r4pB40_c1,,,,,,,,,,,,,,,,,,addendum captures,13394432,0,99.9954,30 1 0 0 0 0 0 0,0,true,,
P6_r2_D_c3,,,,,,,,,,,,,,,,,,addendum captures,21310464,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
P6_r2_D_c2,,,,,,,,,,,,,,,,,,addendum captures,21311488,0,99.9988,30 1 0 0 0 0 0 0,0,true,,
P6_r2_D_c1,,,,,,,,,,,,,,,,,,addendum captures,21274112,0,99.9963,30 1 0 0 0 0 0 0,0,true,,
P6_r2_B_c3,,,,,,,,,,,,,,,,,,addendum captures,21285888,0,99.9987,30 1 0 0 0 0 0 0,0,true,,
P6_r2_B_c2,,,,,,,,,,,,,,,,,,addendum captures,21275136,0,99.9987,30 1 0 0 0 0 0 0,0,true,,
P6_r2_B_c1,,,,,,,,,,,,,,,,,,addendum captures,21086208,0,99.9963,30 1 0 0 0 0 0 0,0,true,,
P6_r4_D_c3,,,,,,,,,,,,,,,,,,addendum captures,16247808,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
P6_r4_D_c2,,,,,,,,,,,,,,,,,,addendum captures,16252416,0,99.9983,30 1 0 0 0 0 0 0,0,true,,
P6_r4_D_c1,,,,,,,,,,,,,,,,,,addendum captures,16187904,0,99.9957,30 1 0 0 0 0 0 0,0,true,,
P6_r4_B_c3,,,,,,,,,,,,,,,,,,addendum captures,16178688,0,99.999,30 1 0 0 0 0 0 0,0,true,,
P6_r4_B_c2,,,,,,,,,,,,,,,,,,addendum captures,16235008,0,99.9988,30 1 0 0 0 0 0 0,0,true,,
P6_r4_B_c1,,,,,,,,,,,,,,,,,,addendum captures,16167936,0,99.9956,30 1 0 0 0 0 0 0,0,true,,
P6_r3_D_c3,,,,,,,,,,,,,,,,,,addendum captures,18888192,0,99.9987,30 1 0 0 0 0 0 0,0,true,,
P6_r3_D_c2,,,,,,,,,,,,,,,,,,addendum captures,18888192,0,99.9987,30 1 0 0 0 0 0 0,0,true,,
P6_r3_D_c1,,,,,,,,,,,,,,,,,,addendum captures,18896384,0,99.9958,30 1 0 0 0 0 0 0,0,true,,
P6_r3_B_c3,,,,,,,,,,,,,,,,,,addendum captures,18851840,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
P6_r3_B_c2,,,,,,,,,,,,,,,,,,addendum captures,18846720,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
P6_r3_B_c1,,,,,,,,,,,,,,,,,,addendum captures,18887680,0,99.996,30 1 0 0 0 0 0 0,0,true,,
P7_r4_200MHz_c3,,,,,,,,,,,,,,,,,,addendum captures,15045632,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
P7_r4_200MHz_c2,,,,,,,,,,,,,,,,,,addendum captures,14971392,0,99.9989,30 1 0 0 0 0 0 0,0,true,,
P7_r4_200MHz_c1,,,,,,,,,,,,,,,,,,addendum captures,14965760,0,99.9953,30 1 0 0 0 0 0 0,0,true,,
P7_r3_200MHz_c3,,,,,,,,,,,,,,,,,,addendum captures,16698880,1,99.999,30 1 0 0 0 0 0 0,0,true,,"1 device sample dropped, kept (E175)"
P7_r3_200MHz_c2,,,,,,,,,,,,,,,,,,addendum captures,16686592,1,99.9954,30 1 0 0 0 0 0 0,0,true,,"1 device sample dropped, kept (E175)"
P7_r3_200MHz_c1,,,,,,,,,,,,,,,,,,addendum captures,15616512,1,n/a (app capture),"D0 30, D1 1, none outside D1",0,true,,"PPK2-app capture; 1 device sample dropped, kept (E175)"
note,,,,,,,,,,,,,,,,,,,,,,,,,"Criterion (a): D0 median within 1% of the firmware latency. Criterion (b): idle current < implied window current < peak. Both set after the figures were known (E125), so a check, not a test."
note,,,,,,,,,,,,,,,,,,,,,,,,,"Record rows use the latency and current columns; addendum rows use the sample, drop and edge columns."
note,,,,,,,,,,,,,,,,,,,,,,,,,logic_edges_D0_to_D7: edges counted on PPK2 logic channels D0 to D7; a valid capture has 30 on D0 (inferences) and 1 on D1 (frame).


==> anc/S4c_conditions_per_board.csv <==
Condition,ESP32-S3 (record),RP2040 Route B (record),RP2040 Route A (alongside),"ESP32-S3 addendum (ESP7, ESP8, ESP10 to ESP12)","RP2040 addendum, 133 MHz (P6)","RP2040 addendum, 200 MHz (P7)"
Board,"ESP32-S3-N16R8; 16 MB flash, 8 MB octal PSRAM (E116)","Raspberry Pi Pico H, non-W; spare unit (E124)","Raspberry Pi Pico H, non-W; not the Route B unit (E121)",ESP32-S3 (E178),,
Firmware,"main_energy.cc, generated from main_T36.cc (E109)","pico_energy_rr_B.ino rev B.1 (E124)","pico_energy_rr_A.ino (E121)","main_energy_warm.cc (main_energy.cc plus warm-up). Latency on main_lat100_rows.cc (ESP7, ESP10 to ESP12) and main_lat100.cc (ESP8)","pico_energy_rr_B.ino rev B.1, as record. Latency on P6_latency.ino (E176)","pico_energy_rr_B2.ino rev B.2 (E175)"
Runtime and kernels,"ESP-IDF 6.0.2, esp-tflite-micro 1.4.0, ESP-NN 1.3.1 with local depthwise patch; ESP-NN active in every build (boot log)","arduino-pico 5.6.0 (GCC 14.3), MicroTFLite 1.0.4, all-ops resolver; CMSIS-NN without acceleration, as the Cortex-M0+ has no DSP or MVE (E104, E114)",As Route B,"Stack of record in ESP7, ESP11, ESP12. ESP8: esp-tflite-micro 1.4.1 with ESP-NN 1.4.1, unpatched. ESP10: plain-C kernels (CONFIG_NN_ANSI_C=y)",As Route B,As Route B
CPU clock,"240 MHz, read from each boot log (E113, E116)","133 MHz, enforced at compile time and checked at boot (E117, E124)","133 MHz, same checks (E121)",240 MHz; ESP11 also 80 and 160 MHz at rows 3 and 4 (E181),133 MHz,"200 MHz, core regulator at 1.15 V (E175)"
PSRAM,"Octal, 40 MHz, powered in every build, so its standby draw is in the idle current (E115, E116)",None,None,"40 MHz; 80 MHz in ESP12, from the configuration read-back, not measured (E180)",None,None
Arena location,Read at boot; per build in the per-row file,Internal SRAM,Internal SRAM,Read at boot; per build in the per-row file,Internal SRAM,Internal SRAM
Inference window,"One Invoke(), two timer reads, two GPIO writes","ModelRunInference() only (E114, E117)",As Route B,,,
Between windows,"Output and input checks (0.81 to 4.59 ms), then a 2 s FreeRTOS delay; no light sleep or power management (E125)","Output check and input reset (25.3 ms at row 4, 100.9 ms at rows 2 and 3), then a 2 s wait-for-event with clocks running (E117, E125)",As Route B,,,
Radios,"Never started; the firmware makes no Wi-Fi, Bluetooth or NVS calls",None fitted; the sketch refuses to build for Pico W (E124),None fitted,,,
LEDs,"Not driven; power LED is in the idle current (E109, E115)",GP25 off during capture (E124),GP25 off (E117),,,
Console,USB Serial/JTAG; nothing printed during capture; idle draw not separated,SerialUSB; nothing printed during capture; idle draw not separated (E117),As Route B,,,
Supply,"PPK2 at 3,300 mV into the 3V3 pin, after the LDO; LDO back-feed assumed to be in the idle current (E109, E111, E115)","PPK2 at 3,300 mV into the 3V3 pin (pin 36), 3V3_EN tied to ground so the regulator is off; against Raspberry Pi guidance (E124)","PPK2 at 5,000 mV into VSYS, regulator in forced PWM; results scaled by 50/33 (E117, E121)","As record; 3.3 V set, not measured; P1 meter check not done (E170)","As Route B; 3.3 V set, not measured (E170)",As P6 (E175)
Meter logic supply,"Board 3V3; inside the measurement, not bounded","Pin 35 (ADC_VREF); inside the measurement, at most about 0.2 mA (E124)","Pin 36; inside the measurement, not bounded (E119)",,,
Trigger lines,"D0 on GPIO 4, D1 on GPIO 5 (E110)","D0 on GP2, D1 on GP3 (E118)",As Route B,,,
USB during capture,Unplugged (E111),Unplugged; firmware halts if USB-powered (E124),Unplugged (E117),,,
Sampling and windows,"100 kS/s; 30 windows per capture, all averaged (E125)","100 kS/s; 30 windows, all averaged","100 kS/s; 30 windows, all averaged","100 kS/s; 30 windows, 3 captures per build","100 kS/s; 30 windows, 3 captures per build","100 kS/s; 30 windows, 3 captures per build"
Idle estimate,"Mean of the 29 gaps, 250 ms trimmed at each end (E111)",Same,Same,,,
Dropped samples,Not checked; the check was introduced later (E123),At most 1 per capture (E124),Not checked on these captures (E123),0 in every capture (S4b),0 in every capture (S4b),"1 in each row-3 capture, kept; 0 at row 4 (E175)"
Warm-up,"None: cold boot, first window 5.9 to 6.7 s after power-on (E116)","1,800 s before capture (E119, E124)","1,800 s (E121)","1,800 s; the record captures were cold boots, so not like for like","1,800 s","1,800 s"
Analysis,"tools/ppk2_energy.py; V = 3.300 V nominal; idle-subtracted headline, gross beside it (E111, E115)","Same tool; V = 3.300 V, the set supply (E124)","Same tool, scaled to 5.000 V (E117)","Same tool, 3.300 V nominal; scripted recorder (E178, E179)",Same; scripted recorder (E176),"Same; scripted recorder, first row-3 capture from the PPK2 app (E175)"
Sessions and drift guard,"Row 3: 23 Sep (E113). Rows 4, 4p, 2, 1: 25 Sep, guard 0.225% idle-subtracted; offset from the row-3 session +0.37% idle-subtracted, +0.54% gross (E116)","29 Sep; guard +0.107% gross, +0.067% idle-subtracted (E124)","28 Sep; guard -0.247% gross, -0.257% idle-subtracted (E121)","15 to 18 Oct, one session per build; no drift guard (E178)","13 to 14 Oct, one session per build; no drift guard (E176)",13 Oct; no drift guard (E175)
Status,"Registered scope (E109, E111, E115)",Post-registration addition (E114),"Exploratory, alongside the record","Exploratory addendum; ESP12 not pre-declared (E169, E180)",Exploratory addendum (E176),Exploratory addendum (E175)
Note,Blank addendum cells: the addendum entries do not restate that condition.,,,,,


==> anc/S4c_conditions_per_row.csv <==
Board,Row,Arena location (measured),Arena used / reserved B,Build (binary md5),Build stamp,Capture date,Ī_idle mA,tflite_md5 (model file),result_class,firmware_lineage,notes
ESP32-S3,4,internal_sram,"85,884 / 281,600",n1_infer.bin 52c64e2fd0859110376166fc60c5e626,Sep 25 08:46:51,25 Sep,44.6121,,registration-era,,"Includes ESP-NN 1.3.1 debug heap check (about 0.77 ms in SRAM, 1.0 ms in PSRAM; E160)"
ESP32-S3,3 (arm B),internal_sram,"224,476 / 281,600",n1_infer.bin 5c17ad5ab41314743ba5ba332fa47958,Sep 23 10:39:32,23 Sep,44.2460,,registration-era,,
ESP32-S3,2,external_psram,"304,972 / 352,256",n1_infer.bin 3dbd899eb93ff0b6d703acc3cb2fe311,Sep 25 09:03:53,25 Sep,44.5738,,registration-era,,
ESP32-S3,1,external_psram,"576,044 / 1,048,576",n1_infer.bin 503760cddc62d106dc89749f287b38f4,Sep 25 09:11:59,25 Sep,45.0390,,registration-era,,
ESP32-S3,4p (control),external_psram,"85,884 / 281,600",n1_infer.bin 9c9cfd55f3e8caf12c6959e2dea957a5,Sep 25 08:55:46,25 Sep,44.7105,,registration-era,,"Includes ESP-NN 1.3.1 debug heap check (about 0.77 ms in SRAM, 1.0 ms in PSRAM; E160)"
RP2040 Route B,4,internal SRAM,"49,348 / 131,072",.uf2 e7f83a519bffc35fe615cbb186c7c5e8,Sep 29 14:08:06,29 Sep,22.6289,,registration-era,,
RP2040 Route B,3,internal SRAM,"205,332 / 208,896",.uf2 1eeaa7983ef6d585f6dca5a15bce3e9e,Sep 29 12:23:39,29 Sep,22.7993 (P3a),,registration-era,,
RP2040 Route B,2,internal SRAM,"232,412 / 235,000",.uf2 dd74b6ad6647073b0d5214273daf929d,Sep 29 14:09:40,29 Sep,22.8719,,registration-era,,
RP2040 Route A,4,internal SRAM,as Route B,not recorded,Sep 28 11:56:20,28 Sep,25.0056,,registration-era,,
RP2040 Route A,3,internal SRAM,as Route B,not recorded,Sep 28 10:32:41,28 Sep,24.9344 (P3a),,registration-era,,
RP2040 Route A,2,internal SRAM,as Route B,not recorded,Sep 28 12:31:13,28 Sep,25.0021,,registration-era,,
ESP32-S3,0 (arm B),external_psram,"1,685,852 / 4,194,304",not recorded,Oct 16 19:24:17,16 Oct,44.9798,abc0283386b1de34a1c450ed3f12c664,exploratory (addendum),ESP7 (E178),
ESP32-S3,1 (arm B),external_psram,"576,044 / 1,048,576",not recorded,Oct 16 10:44:06,16 Oct,44.6365,ece4f63642c8a7a43dc2a102bbdf41ba,exploratory (addendum),ESP7 (E178),
ESP32-S3,1 (arm D),external_psram,"576,044 / 1,048,576",not recorded,Oct 16 12:24:04,16 Oct,45.2872,426f56d2aef78844c0cf9a6dc5e86ff9,exploratory (addendum),ESP7 (E178),
ESP32-S3,2 (arm B),external_psram,"304,972 / 352,256",not recorded,Oct 16 14:03:14,16 Oct,44.8535,9a92807e106c6f0129024bf62d4d97e4,exploratory (addendum),ESP7 (E178),
ESP32-S3,2 (arm D),external_psram,"304,972 / 352,256",not recorded,Oct 16 17:45:20,16 Oct,45.1835,95e4577723ef4b8f08c0ba6edb9a9994,exploratory (addendum),ESP7 (E178),
ESP32-S3,3 (arm B),internal_sram,"224,476 / 281,600",not recorded,Oct 15 14:20:23,15 Oct,44.7512,397ca4cb146269afee37b8cd87eff1d6,exploratory (addendum),ESP7 (E178),
ESP32-S3,4 (arm B′),internal_sram,"85,884 / 281,600",not recorded,Oct 15 23:34:51,15-16 Oct,44.2306,0e5abd079df8c19b253fad6b8038e610,exploratory (addendum),ESP7 (E178),"Includes ESP-NN 1.3.1 debug heap check (about 0.77 ms in SRAM, 1.0 ms in PSRAM; E160)"
ESP32-S3,4 (arm D′),internal_sram,"85,884 / 281,600",not recorded,Oct 16 09:02:57,16 Oct,45.2448,46e7076f9f64c841becd3de53cb92520,exploratory (addendum),ESP7 (E178),"Includes ESP-NN 1.3.1 debug heap check (about 0.77 ms in SRAM, 1.0 ms in PSRAM; E160)"
ESP32-S3,"3 (arm B), ESP-NN 1.4.1 unpatched",internal_sram,"245,420 / 281,600",8468731E0E9FE6C44C3338F8D5333A08 (ELF 44B9511D0A90497BCE422EEC724BA262),Oct 15 10:38:21,15 Oct,45.1214,,exploratory (addendum),ESP8 (E177),
ESP32-S3,"1 (arm B), plain-C kernels",external_psram,"423,116 / 1,048,576",A868BA600D01F9930B9516241980C741 (ELF 9F95A851F3256C5F28C8519F4AF78877); inferred from compile times (E179),Oct 17 19:06:20,17 Oct,44.9483,,exploratory (addendum),ESP10 (E179),
ESP32-S3,"2 (arm B), plain-C kernels",external_psram,"231,820 / 352,256",not saved,Oct 17 17:24:25,17 Oct,44.9392,,exploratory (addendum),ESP10 (E179),
ESP32-S3,"3 (arm B), plain-C kernels",internal_sram,"204,748 / 281,600",not saved,Oct 17 13:58:08,17 Oct,44.5891,,exploratory (addendum),ESP10 (E179),
ESP32-S3,"4 (arm B′), plain-C kernels",internal_sram,"49,180 / 281,600",not saved,Oct 17 15:32:53,17 Oct,44.8343,,exploratory (addendum),ESP10 (E179),
ESP32-S3,"3 (arm B), 160 MHz",internal_sram,"224,476 / 281,600",not recorded,Oct 18 15:24:13,18 Oct,38.9453,,exploratory (addendum),ESP11 (E181),
ESP32-S3,"3 (arm B), 80 MHz",internal_sram,"224,476 / 281,600",not recorded,Oct 18 18:31:13,18 Oct,28.7444,,exploratory (addendum),ESP11 (E181),
ESP32-S3,"4 (arm B′), 160 MHz",internal_sram,"85,884 / 281,600",not recorded,Oct 18 13:38:44,18 Oct,39.1263,,exploratory (addendum),ESP11 (E181),"Includes ESP-NN 1.3.1 debug heap check (about 0.77 ms in SRAM, 1.0 ms in PSRAM; E160)"
ESP32-S3,"4 (arm B′), 80 MHz",internal_sram,"85,884 / 281,600",not recorded,Oct 18 15:19:48,18 Oct,28.6716,,exploratory (addendum),ESP11 (E181),"Includes ESP-NN 1.3.1 debug heap check (about 0.77 ms in SRAM, 1.0 ms in PSRAM; E160)"
ESP32-S3,"1 (arm B), PSRAM 80 MHz",external_psram,"576,044 / 1,048,576",not recorded,Oct 18 10:18:17,18 Oct,45.3124,,exploratory (addendum),ESP12 (E180),
ESP32-S3,"2 (arm B), PSRAM 80 MHz",external_psram,"304,972 / 352,256",not recorded,Oct 18 09:44:51,18 Oct,45.4056,,exploratory (addendum),ESP12 (E180),
ESP32-S3,"4p (arm B′), PSRAM 40 MHz baseline",external_psram,"85,884 / 281,600",not recorded,Oct 18 00:10:48,18 Oct,44.6747,,exploratory (addendum),ESP12 (E180),"Includes ESP-NN 1.3.1 debug heap check (about 0.77 ms in SRAM, 1.0 ms in PSRAM; E160)"
ESP32-S3,"4p (arm B′), PSRAM 80 MHz",external_psram,"85,884 / 281,600",not recorded,Oct 18 08:05:22,18 Oct,45.3397,,exploratory (addendum),ESP12 (E180),"Includes ESP-NN 1.3.1 debug heap check (about 0.77 ms in SRAM, 1.0 ms in PSRAM; E160)"
"RP2040 Route B, 133 MHz",2 (arm B),internal SRAM,"232,412 / 235,000",.uf2 dd74b6ad6647073b0d5214273daf929d,Sep 29 14:09:40,14 Oct,22.7028,,exploratory (addendum),P6 (E176),"E124 binary flashed again, not rebuilt"
"RP2040 Route B, 133 MHz",2 (arm D),internal SRAM,"232,412 / 235,000",.uf2 58e5e1b6b055cc60f2c223a0b739f273,Oct 14 08:31:54,14 Oct,22.6915,95e4577723ef4b8f08c0ba6edb9a9994,exploratory (addendum),P6 (E176),
"RP2040 Route B, 133 MHz",3 (arm B),internal SRAM,"205,332 / 208,896",.uf2 1eeaa7983ef6d585f6dca5a15bce3e9e,Sep 29 12:23:39,13 Oct,22.7461,,exploratory (addendum),P6 (E176),"E124 binary flashed again, not rebuilt"
"RP2040 Route B, 133 MHz",3 (arm D),internal SRAM,"205,332 / 208,896",.uf2 922e5596d413e754d4eace9045f616e5,Oct 13 21:28:12,13-14 Oct,22.8914,e310ce60fcec342a51f4e4375e28f59b,exploratory (addendum),P6 (E176),"Registered row-3 arm-D file (627,472 B); C3 exported no row-3 file"
"RP2040 Route B, 133 MHz",4 (arm B′),internal SRAM,"49,348 / 131,072",.uf2 e7f83a519bffc35fe615cbb186c7c5e8,Sep 29 14:08:06,14 Oct,22.8501,,exploratory (addendum),P6 (E176),"E124 binary flashed again, not rebuilt"
"RP2040 Route B, 133 MHz",4 (arm D′),internal SRAM,"49,348 / 131,072",.uf2 35f73c3d0d0a49493494a1d501875f58,Oct 14 08:24:41,14 Oct,22.7334,46e7076f9f64c841becd3de53cb92520,exploratory (addendum),P6 (E176),
"RP2040 Route B, 200 MHz",3 (arm B),internal SRAM,"205,332 / 208,896",.uf2 c9b00d87afec1fa45980c96079d3f952,Oct 13 16:59:32,13 Oct,32.621,,exploratory (addendum),P7 (E175),
"RP2040 Route B, 200 MHz",4 (arm B′),internal SRAM,"49,348 / 131,072",.uf2 f4be2ba11f7fb5f9aaf514b40a0794bc,Oct 13 18:55:39,13 Oct,32.5731,,exploratory (addendum),P7 (E175),
note,,,,,,,,,,,Blank model-file md5: not recorded for that build


==> anc/S4d_addendum_hardware.csv <==
block,board,row,arm,comparison_or_build,firmware_lineage,latency_median_us,latency_iqr_us,arena_used_B,arena_location,gross_mJ,idle_subtracted_mJ,gross_change_from_record_pct,idle_subtracted_change_from_record_pct,latency_ratio,gross_energy_ratio,idle_subtracted_energy_ratio,item,result_class,notes
1 ESP32-S3 repeat latency,ESP32-S3,0,B,repeat capture build,main_lat100_rows.cc,4057405,9528,1685852,PSRAM,,,,,,,,ESP7,exploratory,"row 0 in two batches of 1,000"
1 ESP32-S3 repeat latency,ESP32-S3,1,B,repeat capture build,main_lat100_rows.cc,851833,57.5,576044,PSRAM,,,,,,,,ESP7,exploratory,
1 ESP32-S3 repeat latency,ESP32-S3,1,D,repeat capture build,main_lat100_rows.cc,854238,57.5,576044,PSRAM,,,,,,,,ESP7,exploratory,
1 ESP32-S3 repeat latency,ESP32-S3,2,B,repeat capture build,main_lat100_rows.cc,288152.5,59.0,304972,PSRAM,,,,,,,,ESP7,exploratory,
1 ESP32-S3 repeat latency,ESP32-S3,2,D,repeat capture build,main_lat100_rows.cc,287064.5,58.0,304972,PSRAM,,,,,,,,ESP7,exploratory,
1 ESP32-S3 repeat latency,ESP32-S3,3,B,repeat capture build,main_lat100_rows.cc,153085,90.0,224476,Internal SRAM,,,,,,,,ESP7,exploratory,
1 ESP32-S3 repeat latency,ESP32-S3,4,B′,repeat capture build,main_lat100_rows.cc,54127,12.0,85884,Internal SRAM,,,,,,,,ESP7,exploratory,includes ESP-NN 1.3.1 debug heap check
1 ESP32-S3 repeat latency,ESP32-S3,4,D′,repeat capture build,main_lat100_rows.cc,54114.5,11.5,85884,Internal SRAM,,,,,,,,ESP7,exploratory,includes ESP-NN 1.3.1 debug heap check
2 ESP32-S3 build and clock ratios,ESP32-S3,1,B,plain-C / optimised kernels,,,,,,,,,,4.66,4.78,4.96,ESP10,exploratory,plain-C arena 26.5% smaller
2 ESP32-S3 build and clock ratios,ESP32-S3,2,B,plain-C / optimised kernels,,,,,,,,,,4.74,4.73,4.68,ESP10,exploratory,plain-C arena 24.0% smaller
2 ESP32-S3 build and clock ratios,ESP32-S3,3,B,plain-C / optimised kernels,,,,,,,,,,5.73,5.50,5.19,ESP10,exploratory,plain-C arena 8.8% smaller
2 ESP32-S3 build and clock ratios,ESP32-S3,4,B′,plain-C / optimised kernels,,,,,,,,,,6.81,6.04,4.97,ESP10,exploratory,plain-C arena 42.7% smaller; includes ESP-NN 1.3.1 debug heap check
2 ESP32-S3 build and clock ratios,ESP32-S3,3,B,CPU 160 MHz / 240 MHz,,,,,,,,,,1.375,1.103,0.973,ESP11,exploratory,idle-subtracted ratio not like for like across clocks
2 ESP32-S3 build and clock ratios,ESP32-S3,4,B′,CPU 160 MHz / 240 MHz,,,,,,,,,,1.444,1.143,0.982,ESP11,exploratory,idle-subtracted ratio not like for like across clocks; includes ESP-NN 1.3.1 debug heap check
2 ESP32-S3 build and clock ratios,ESP32-S3,3,B,CPU 80 MHz / 240 MHz,,,,,,,,,,2.507,1.399,1.102,ESP11,exploratory,idle-subtracted ratio not like for like across clocks
2 ESP32-S3 build and clock ratios,ESP32-S3,4,B′,CPU 80 MHz / 240 MHz,,,,,,,,,,2.795,1.501,1.125,ESP11,exploratory,idle-subtracted ratio not like for like across clocks; includes ESP-NN 1.3.1 debug heap check
2 ESP32-S3 build and clock ratios,ESP32-S3,1,B,PSRAM 80 MHz / 40 MHz,,,,,,,,,,0.886,0.922,,ESP12,exploratory,converted from percentage changes
2 ESP32-S3 build and clock ratios,ESP32-S3,2,B,PSRAM 80 MHz / 40 MHz,,,,,,,,,,0.879,0.918,,ESP12,exploratory,converted from percentage changes
2 ESP32-S3 build and clock ratios,ESP32-S3,4,B′,"PSRAM 80 MHz / 40 MHz, PSRAM build",,,,,,,,,,0.812,0.874,,ESP12,exploratory,converted from percentage changes; 40 MHz baseline built for ESP12; includes ESP-NN 1.3.1 debug heap check
3 RP2040 repeat latency,RP2040,2,B,repeat capture build,P6_latency.ino,2659946,,,,,,,,,,,P6,exploratory,
3 RP2040 repeat latency,RP2040,2,D,repeat capture build,P6_latency.ino,2659971,,,,,,,,,,,P6,exploratory,D minus B +25 us
3 RP2040 repeat latency,RP2040,3,B,repeat capture build,P6_latency.ino,1795759,,,,,,,,,,,P6,exploratory,
3 RP2040 repeat latency,RP2040,3,D,repeat capture build,P6_latency.ino,1795763,,,,,,,,,,,P6,exploratory,D minus B +4 us
3 RP2040 repeat latency,RP2040,4,B′,repeat capture build,P6_latency.ino,1090089,,,,,,,,,,,P6,exploratory,
3 RP2040 repeat latency,RP2040,4,D′,repeat capture build,P6_latency.ino,1090089,,,,,,,,,,,P6,exploratory,D′ minus B′ +0 us
4 Repeat energy,ESP32-S3,0,B,stack of record (arena in PSRAM),main_energy_warm.cc,,,,,957.13,354.79,,,,,,ESP7,exploratory,
4 Repeat energy,ESP32-S3,1,B,stack of record,main_energy_warm.cc,,,,,199.74,73.76,-0.73,-0.36,,,,ESP7,exploratory,
4 Repeat energy,ESP32-S3,1,D,stack of record,main_energy_warm.cc,,,,,201.36,73.58,,,,,,ESP7,exploratory,
4 Repeat energy,ESP32-S3,2,B,stack of record,main_energy_warm.cc,,,,,70.07,27.45,+0.14,-0.49,,,,ESP7,exploratory,
4 Repeat energy,ESP32-S3,2,D,stack of record,main_energy_warm.cc,,,,,70.40,27.47,,,,,,ESP7,exploratory,
4 Repeat energy,ESP32-S3,3,B,stack of record,main_energy_warm.cc,,,,,38.84,16.31,+0.52,-0.09,,,,ESP7,exploratory,
4 Repeat energy,ESP32-S3,4,B′,stack of record,main_energy_warm.cc,,,,,14.51,6.66,-0.51,-0.03,,,,ESP7,exploratory,includes ESP-NN 1.3.1 debug heap check
4 Repeat energy,ESP32-S3,4,D′,stack of record,main_energy_warm.cc,,,,,14.72,6.69,,,,,,ESP7,exploratory,includes ESP-NN 1.3.1 debug heap check
4 Repeat energy,ESP32-S3,3,B,"newer stack: ESP-NN 1.4.1 with esp-tflite-micro 1.4.1, unpatched",main_energy_warm.cc,,,,,35.916,15.282,,,,,,ESP8,exploratory,"compares two stacks, not two ESP-NN versions"
4 Repeat energy,RP2040,2,B,repeat capture build,,,,,,241.51,41.06,-0.68,-0.36,,,,P6,exploratory; post-registration addition,
4 Repeat energy,RP2040,2,D,repeat capture build,,,,,,241.37,41.03,,,,,,P6,exploratory; post-registration addition,
4 Repeat energy,RP2040,3,B,repeat capture build,,,,,,162.56,27.27,-0.21,-0.07,,,,P6,exploratory; post-registration addition,
4 Repeat energy,RP2040,3,D,repeat capture build,,,,,,163.43,27.27,,,,,,P6,exploratory; post-registration addition,
4 Repeat energy,RP2040,4,B′,repeat capture build,,,,,,101.96,19.27,+0.77,-0.13,,,,P6,exploratory; post-registration addition,
4 Repeat energy,RP2040,4,D′,repeat capture build,,,,,,101.51,19.25,,,,,,P6,exploratory; post-registration addition,
note,,,,,,,,,,,,,,,,,,,"Block 1: median and IQR of 2,000 timed Invoke() calls after one untimed pass (100 rounds of the 20 fold-0 photographs); 240 MHz, PSRAM 40 MHz, stack of record, USB power. Own lineage, not comparable with the ladder or the latency of record."
note,,,,,,,,,,,,,,,,,,,"Block 2: ratios between builds after 1,800 s warm-up, supply not measured; latency from main_lat100_rows.cc, energy from main_energy_warm.cc. Every build matched the reference kernels exactly."
note,,,,,,,,,,,,,,,,,,,"Block 3: median of 2,000 timed ModelRunInference() calls at 133 MHz (100 on each of the 20 fold-0 photographs). Own lineage, not comparable with the boundary-test latencies; the kernel path does not reproduce the reference arithmetic."
note,,,,,,,,,,,,,,,,,,,"Block 4: mean of at least three captures per build after 1,800 s warm-up; 3.3 V set, not measured. Change is against the arm-B value of record (cold boot on the ESP32-S3), from the unrounded means in S4a. RP2040 energy is a post-registration addition."


==> anc/S5_departures_from_the_plan.csv <==
entry,date,kind,what_changed_and_why,result_affected,paper_section,phase
E21,24 Aug 2026,recipe correction,BatchNorm moving statistics broke the evaluation path. The first plateau pilot was discarded and BatchNorm momentum was set to 0.9 on every BatchNorm layer (Keras builds MobileNetV2 at 0.999).,Training recipe of every arm and row.,Training recipe,registration-era
"E21, E22",24 Aug 2026,pilot provenance,"The first epoch-budget pilot was discarded after the batch-normalisation fault (E21). The pilot was re-run on the corrected recipe with a new seed before any grid run; the rule gave E = 32, so the budget is 42 epochs.",Epoch budget rule (budget 42 epochs).,Training recipe,registration-era
"E24, E50",25-29 Aug 2026,working text restored,"The project's working copy of registered sec. 4.8 had lost item 8 (restored in E24, with the flip window renumbered to item 9). A later check against the registration itself (E50) found five items diverging, two substantively: a dropped level and 95% interval convention (item 4) and a dropped re-registration requirement (item 9). The working copy was restored to the registered text before the first main-grid run, and nothing was done under either gap.",None; the analysis follows the registered text.,Study design,registration-era
E31,25 Aug 2026,planning range exceeded,"The first live arm-D cell showed a quantisation cost of 4.00 pp, against the registration's planning range of 0.5 to 2.0 pp. It was one draw, the largest of eight, and is superseded by the five-gap figure in E42 (mean 1.333 pp).",Quantisation-cost statement in the Methods; no registered test.,Quantisation,registration-era
E35,26 Aug 2026,procedure change,"The INT8 representative set is drawn from each fold's full training split (200 images, stratified, seeded) and held fixed across data fractions. The draw source was changed from an earlier build.",Every INT8 result.,Quantisation,registration-era
E42,28 Aug 2026,correction to the results file,"After the results file was frozen (and snapshotted first), five rows were recomputed, one was blanked and two were left untouched. The blanked row was removed the next day (E49).",Quantisation-cost figure (five arm-B gaps).,Study design; Quantisation,registration-era
E49,29 Aug 2026,row withdrawn,"The pilot cell (row 3, arm D, fold 0, seed 1, ten synthetic epochs) whose INT8 value E42 had blanked was removed from the results file, after a snapshot and before the first grid run. The grid ran that position afresh at two synthetic epochs.",None of the registered results.,Study design,registration-era
E79,3 Sep 2026,count revised,"The cost table was rebuilt from measured per-row costs. The design budget is 476 runs (472 forward), against the registration's estimate of about 450: 200 main grid, 80 extra seeds at rows 3 and 4, 120 data-fraction sweep, 20 for row 0 at 25% of the real data, 12 synthetic-epoch sweep, 15 freezing test, 10 calibration bridge, 15 seed pilot, 2 plateau pilots and 2 Imagenette pre-trainings; 472 use the 42-epoch real-data budget. The 430 declared cells (main grid, extra seeds, sweep, row 0 at 25% and bridge) are unchanged and all complete. The design took 18.89 GPU-hours. The results file holds 547 rows; of the 117 outside the declared cells, 73 are exploratory follow-ups outside the budget (37 on rows 0 and 1, E99; 36 in the resolution sweep, E107 and E108).",Run accounting only (run-count breakdown moved here from the Methods).,Study design,registration-era
E98,18 Sep 2026,exploratory analysis,Row 0's data-fraction reversal was read from existing data only. No runs were added.,None of the registered results; the anchor's FAIL stands.,Exploratory analyses,registration-era
E99,18 Sep 2026,exploratory runs,"37 runs on rows 0 and 1: synthetic-settings transfer, a row-1 resolution split, and the anchor settings re-drawn to ten folds. They lie outside the 430 declared cells and outside the 476/472 counts. A second synthetic-stage draw gave -0.201 pp (CI -1.878 to +1.475) in float32.",None of the registered results; the anchor rests on one synthetic-stage draw.,Exploratory analyses; Limitations,registration-era
"E107, E108",19-20 Sep 2026,exploratory runs,"Row-3 resolution mini-sweep (64, 96 and 128 px; arms A to D; folds 0 to 2; seed 912), 36 runs outside the declared counts. Arm A prefers 128 px and arms B, C and D are not separated.",No registered result moved.,Exploratory analyses,registration-era
E114,23 Sep 2026,post-registration addition,"RP2040 energy per inference (rows 2 to 4, arm B) was brought into scope after the plan was registered, and declared before any Pico energy build or capture.",RP2040 energy figures.,Hardware and energy measurement; Energy per inference,registration-era
E117,25 Sep 2026,procedure change,A pre-capture powering check failed: Raspberry Pi's documents describe the 3V3 pin as an output. The RP2040 injection point was re-declared as VSYS at 5.000 V before any capture.,RP2040 energy figures.,Hardware and energy measurement,registration-era
E118,26 Sep 2026,failed session,"RP2040 session: every capture valid, but the drift guard failed (+7.14%). All values are flagged. A first capture set with the logic-port supply on pin 37 was invalid and was repeated.",Not pooled with anything; values are in S4a.,Hardware and energy measurement,registration-era
E120,26 Sep 2026,failed session,"RP2040 re-run: the drift guard failed (-46.71%), driven by idle current. Values are flagged and not pooled.",Not pooled with anything; values are in S4a.,Hardware and energy measurement,registration-era
E121,28 Sep 2026,procedure change,"Author decision under the fail branch: Route A, with the on-board regulator forced into PWM mode. Exploratory; the drift guard passed (-0.247% gross). E118 and E120 were kept, flagged and never pooled.","RP2040 energy, reported alongside the figures of record.",Hardware and energy measurement,registration-era
E124,29 Sep 2026,procedure change,"Route B: 3.3 V injected on the 3V3 pin of a spare Pico H with the regulator disabled, against Raspberry Pi's guidance. The drift guard passed (+0.107% gross). Route B became the RP2040 figures of record and Route A stayed alongside.",RP2040 energy figures of record.,Hardware and energy measurement,registration-era
E126,29 Sep 2026,departures in the conditions,"The conditions table was closed with four stated departures: USB-serial idle draw not separated; ESP-NN status read from each build's boot line; the RP2040 column at 133 MHz; and unequal warm-up (ESP32-S3 cold boot, RP2040 1,800 s).",Comparisons of energy across the two boards.,Energy per inference; Limitations,registration-era
E127,29-30 Sep 2026,corrections and labelling,"The primary test's Wilcoxon result was corrected (W = 18.5, exact p = 0.3906, not W = 19, p = 0.4316). The round-then-average convention in E46 was corrected. RP2040 energy was relabelled a post-registration addition. The trend regression was run, and labelled as run after the results.",Robustness figure only; registered outcomes unchanged.,Registered results,registration-era
E128,30 Sep 2026,correction,Folds above zero for the row-4 difference-in-differences corrected from 5/10 to 4/10: fold 6 is exactly zero in images and had been stored as a float tie.,Descriptive row-4 difference-in-differences; verdicts unchanged.,Exploratory analyses,registration-era
"E130, E132",1 Oct 2026,labelling,"Row-0 INT8 results exist for every row-0 run, under the same frozen INT8 policy as rows 1 to 4. The paper reports them as exploratory. The anchor's registered criterion stays float32.",Anchor verdict unchanged.,Registered results; Exploratory analyses,registration-era
E131,1 Oct 2026,venue,"Target venue changed from the registered IEEE Embedded Systems Letters to Elsevier JSA, within the registered submission deadline (27 December 2026). No analytical change.",None on any analysis.,Study design,registration-era
E133 sec. 3.1,1 Oct 2026,interpretation,The registration's branch for a failed anchor ('the characterisation plus the bounded absence') keeps its content. The paper adds an interpretation the registration did not declare: that the effect depends on the real-data fraction. The registered results are reported first and unchanged.,None of the registered results; this changes how they are read.,Study design; Discussion,registration-era
E133 sec. 3.2,1 Oct 2026,label,The registration calls the data-fraction figure 'confirmatory' but registers no test for it. The paper reports the sweep descriptively.,None; the sweep's data collection was registered.,Data-fraction sweep,registration-era
E136,2 Oct 2026,verification,"Exact Wilcoxon values computed for the anchor (W = 0, n = 9, p = 0.0039) and the row-3 difference-in-differences (W = 18, n = 9, p = 0.633).",Robustness figures in the confirmatory-tests table notes.,Registered results,registration-era
E137,2 Oct 2026,convention,"Pooled standard deviations use the root mean square. On the pilot, the √2 fallback for both arms becomes 1.80 pp (1.77 as filed under the arithmetic mean); arm B alone stays at 2.07 pp. The ratio to σ_d (1.56 as filed, 1.58 by root mean square) is not given in the paper.",Run-to-run spread statements.,Methods; Registered results,registration-era
E138,2 Oct 2026,correction,"Seed-1 difference-in-differences fold counts corrected: row 3 from 5/10 to 4/10, row 4 from 7/10 to 6/10. An exact zero had been counted as above zero through float noise.",S2 carries the corrected counts; no registered result involved.,Exploratory analyses; S2,registration-era
E143,2 Oct 2026,wording,"Arm-invariance record corrected: the three flash images are the same size (963,312 B), not byte-identical. The two arm-A captures were identified from the files (A1 38.68953 mJ, A2 38.91423 mJ), and the upper bound of the interval on R was corrected from 0.182 to 0.181.",Wording of the arm-invariance claims; R unchanged.,Arm invariance,registration-era
E149,5 Oct 2026,code and scope after filing,"C3 ran on new code written after the addendum was filed. Its output folder was not named in the declaration and the design is wider than declared. Arm-D files were created, and the `_1` names were measured against a baseline.",C3 (exploratory only).,Exploratory analyses; S6,addendum
E150,5 Oct 2026,code and scope after filing,"C4 ran on new code with an output folder not named in the declaration, wider than declared.",C4 (exploratory only).,Exploratory analyses; S6,addendum
E151,5 Oct 2026,code and rule left open,C5 ran on new code and a replaced notebook. The rule for the reproduced subset was left open at filing. Its three analysis files were not named individually in the addendum.,C5 (exploratory only).,Exploratory analyses; S6,addendum
E152,5 Oct 2026,code and rule choices,"C14 and C15 ran on new code and folders. The minimum-detectable-effect spread uses each contrast's own SD for the anchor and the secondary. The rule for dropping both members of a cross-fold pair was set after filing. Float32 test predictions were never saved, so the anchor and both differences-in-differences could not be recomputed for the per-class and drop-pair checks; those checks cover the INT8 contrasts only.","C14, C15 (exploratory only).",Exploratory analyses; S6,addendum
E152 (C14),5 Oct 2026,correction to the results-file description,"The macro_f1 column in runs.csv is the float32 model's macro-F1, not the INT8 model's. INT8 per-class results come from the predictions saved in C5.",Descriptive macro-F1 statements only; no registered result.,Exploratory analyses,addendum
E153,5 Oct 2026,failed attempt,ESP1 attempt 1 ran the wrong firmware. It is kept in the record and not counted. The build recipe was rewritten.,ESP1 (exploratory only).,Hardware and energy measurement; S6,addendum
E154,5 Oct 2026,stack version and test,ESP2 used a no-hooks stage and esp-tflite-micro 1.4.1 rather than 1.4.0. No guard-byte test was run.,ESP2 (exploratory only).,Hardware and energy measurement; S6,addendum
E155,6 Oct 2026,code and method,C7 ran on helper code with its own loop. Crossed effects were estimated by ANOVA. The BH row choice was made after filing.,C7 and its BH-screen row (screen only).,Exploratory analyses; S6,addendum
E156,6 Oct 2026,code and rule left open,C6 ran on helper code. Its rules were left open at filing.,C6 (exploratory only).,Exploratory analyses; S6,addendum
E157,6 Oct 2026,"code, rules and correction",C8 ran on helper code and rules set after filing. Three 'folds positive' counts were off by one at ties and were corrected.,C8 (exploratory only); counts corrected.,Exploratory analyses; S6,addendum
E158,7 Oct 2026,row choice,"C9 and C10 true-label replicates at full data are the registered seeds 1 to 3, because C8 has no full-data cell. The rows were chosen after filing. C10's row-0 arm was not run.","C9, C10 (exploratory only).",Exploratory analyses; S6,addendum
E159,6 Oct 2026,code and attempt,"The ESP2 follow-up ran on new code written after filing. The first ESP-NN 1.3.1 run of the on-board test program crashed because its fixed guard was smaller than the overrun at row 1; it is kept as attempt 1, and the guard is now sized per layer.",ESP2 follow-ups: the watchpoint and guard-byte checks and the three further defects (exploratory only).,Defects and discrepancies in the toolchain; S6,addendum
E160,7 Oct 2026,labelling,"Row-4 ESP32-S3 latency and energy of record carry the ESP-NN 1.3.1 debug heap-check footnote: three walks per inference, about 0.77 ms in SRAM and 1.0 ms in PSRAM. The footnote is carried in S4a and S4c. The heap-check timing ran on two harness versions that differ only by an optional PSRAM switch, off in every build used; the first version was overwritten and only its hashes are kept.",Row-4 latency and energy of record (wording only; values unchanged).,Latency; Energy per inference,addendum
E162,7 Oct 2026,derived harness,"ESP3 used a derived harness and covered rows 2, 1 and 4 only.",ESP3 (exploratory only).,Hardware and energy measurement; S6,addendum
E163,7 Oct 2026,code and rules,C12 ran on a helper and rules set after filing.,C12 (exploratory only).,Exploratory analyses; S6,addendum
E164,7 Oct 2026,lineage and recipe,ESP4 used the row-3 pre-softmax lineage. A row-2 pre-softmax capture was added. The build recipe was hand-edited.,ESP4 (exploratory only).,Hardware and energy measurement; S6,addendum
E165,8 Oct 2026,harness and coverage,ESP5's profiler class differs from MicroProfiler and a derived harness was used. No row-3 PSRAM build exists.,ESP5 (exploratory only).,Hardware and energy measurement; S6,addendum
E167,8 Oct 2026,regenerated file,ESP6 used a regenerated row-0 file (tflite md5 abc0283386b1de34a1c450ed3f12c664) and two batches of ten images.,ESP6; ESP7 row-0 captures use the same file.,Hardware and energy measurement; S6,addendum
E168,11 Oct 2026,no pre-declaration,"ESP9 had no pre-declaration, and its analysis script was edited after data existed.",ESP9 (exploratory only).,Hardware and energy measurement; S6,addendum
"E169, E180",11 Oct 2026; 17-18 Oct 2026,no pre-declaration and added baseline,"ESP12 had no pre-declaration. A row-4 PSRAM baseline at 40 MHz was added. Only arm B ran. Rows 1 and 2 are compared with ESP7's 40 MHz captures. The clock claim rests on the configuration read-back, not a pin measurement. One build ran at the wrong clock and was rebuilt.",ESP12 (exploratory only).,Hardware and energy measurement; S4a; S6,addendum
E170,13 Oct 2026,not done,The P1 meter check was not done: no resistor or multimeter was available. Supply voltage is therefore 3.3 V nominal in every addendum capture.,P1 and every addendum energy value.,Energy per inference; Limitations; S6,addendum
E171,13 Oct 2026,method,P2 checked row 4 by replay.,P2 (exploratory only).,Hardware and energy measurement; S6,addendum
E172,13 Oct 2026,not run,P3 was not run.,P3.,Hardware and energy measurement; S6,addendum
E173,13 Oct 2026,input bytes,P4 rows 2 and 3 use the input bytes of the ESP32-S3 20-image check. Five of twenty fresh decodes differ.,P4 (exploratory only).,Hardware and energy measurement; S6,addendum
E174,13 Oct 2026,scope,P5 is wider than a bare map comparison.,P5 (exploratory only).,Hardware and energy measurement; S6,addendum
E175,13 Oct 2026,harness and recorder,P7's 133 MHz half is taken from P6. The sketch is rev B.2. The scripted recorder was accepted by a trial whose rule was not filed. Row 4 has no app capture. Supply was not measured.,P7 (exploratory only).,Hardware and energy measurement; S4a; S6,addendum
E176,14 Oct 2026,harness,P6 has no app reference capture. Latency is on a separate harness and was not bracketed.,P6 (exploratory only).,Hardware and energy measurement; S4a; S6,addendum
E177,15 Oct 2026,design change,"ESP8 ran as three captures, not one run. The comparison is against ESP7. A new warm-up sketch was used and latency is on a separate harness. Supply was not measured. The stack (ESP-NN 1.4.1, unpatched) differs from the record.",ESP8 (exploratory only).,Hardware and energy measurement; S4a; S6,addendum
E178,15-17 Oct 2026,recorder and sessions,"ESP7 used a scripted recorder and latency on main_lat100_rows.cc. Each build had its own session, so the row-4 arm gap cannot be attributed to the arm. The Colab reference input bytes differ on 5 of 20 images (reference-kernel outputs identical).",ESP7 (exploratory only).,Hardware and energy measurement; S4a; S6,addendum
E179,17 Oct 2026,scope and records,"ESP10 ran arm B only, rows 1 to 4. Per-build bin and ELF md5 values were not saved. A restore run was made mid-item.",ESP10 (exploratory only).,Hardware and energy measurement; S4c; S6,addendum
E181,18 Oct 2026,scope and code,ESP11's 240 MHz point is ESP7's. Arm B only. The code was written after filing.,ESP11 (exploratory only).,Hardware and energy measurement; S6,addendum
E182,18 Oct 2026,partly done,C16: only the first item was done.,C16 (excluded from S6).,Exploratory analyses,addendum
E183,18 Oct 2026,wording open,C17's caption wording ('arm-B builds') is unconfirmed.,C17 (excluded from S6).,Exploratory analyses,addendum


==> anc/S6_addendum_items.csv <==
item,filed_as,class,deviation_entries,claim_tested,design_as_declared,declared_count,reading_rule_as_declared,statistical_family,status,what_ran_and_outcome (exploratory),departures_from_declaration
C2,C2,Colab/host,E148,A host scorer using TFLite reference kernels reproduces what the ESP32-S3 computes.,"The 20 row-3 device output vectors on file, 6 values each.",None (no training),Trusted only if all 120 values match exactly; anything short is reported and the scorer is not used for C5.,none (outside every family),done,120/120 values match; scorer trusted and used for C5.,None recorded.
C3,C3,Colab/host,E149,"The 627,464 / 627,472 B length difference comes from Keras naming state at conversion time, not from the arm.","Parse arm-B and arm-D .tflite at rows 1, 2, 4; convert arm D in a fresh process and arm B after another model was built; export arm-D files at rows 1, 2, 4 for both boards.",None,"Mechanism supported if the fresh arm-D file is 627,464 B without _1 names and the second-model arm-B file is 627,472 B with _1 names. Every conversion logged.",none (outside every family),done,"Both row-3 files reproduced byte for byte (627,464 B fresh; 627,472 B after another model was built; the 8 B is padded name strings). Arm-D files exported for rows 1, 2, 4.",New code after filing; output folder not named in the declaration; design wider than declared; arm-D files created; _1 names measured against a baseline (E149).
C4,C4,Colab/host,E150,Per-layer reference checksums give P2 a reference to compare against.,"Reference kernels, every layer's output checksum on the Pico measurement images (living_room_10.jpg for rows 2 and 3; row 4's own 6,912-element input). Row 4 first.",None,"A reference, not a result.",none (outside every family),done,"Checksums written for rows 4, 2, 3; row 3 equals E88's 52 lines.",New code; output folder not named in the declaration; wider than declared (E150).
C5,C5,Colab/host,E151,"The single-file offset (+1.0 pp, row 3, arm B, fold 0; E88) represents the grid.",Regenerate all 430 registered INT8 models from retained float weights under the frozen INT8 policy; score each on the default and the reference path; save per-image predictions on both paths.,None,"Distribution of reference minus default over 430 models, and of regenerated minus recorded counts; four registered contrasts re-estimated on the reference path, on all 430 and on the models that reproduced.",sensitivity re-estimates only; no family,done,"430/430 reproduced their recorded default-path count. Reference minus default: mean -0.009 pp, SD 0.753 pp (range -13 to +8 images). Registered contrasts on the reference path move by at most 0.16 pp. Registered values stay of record.","New code, notebook replaced, reproduced-subset rule left open, analysis files not named individually (E151)."
C6,C6,Colab,E156,"With a fixed seed, run-to-run variation partly comes from non-deterministic GPU operations.","Row 3, arm D, fold 0, seed 1; five repeats with deterministic ops off and five with them on.",10 runs (+10 synthetic stages),"Spread of final_acc_f32 and final_acc_int8 within each set, beside the between-seed SD; five identical results with ops on means the residual is GPU non-determinism.",none (outside every family),done,"Ops off: float32 272-276 of 300 (SD 0.53 pp), INT8 263-268 (SD 0.83 pp). Ops on: 273 x 5 float32, 269 x 5 INT8. Between-seed SD in the same cell about 1.0-1.2 pp. Determinism cost x2.3 training time.",Helper code; rules left open at filing (E156).
C7,C7,Colab,E155,The registered anchor difference (-1.068 pp) depends on which synthetic checkpoint was drawn.,"Row 0, 25% data, arm D; draws 1 (seed 1) and 2 (seed 911), new draws 3 and 4 (seeds 921, 922); arm B gets seeds 923, 924. Fold and draw crossed.","40 runs (20 D, 20 B) + 2 synthetic checkpoints","Pooled mean with 95% CI, between-draw SD, each draw's own CI. Registered FAIL stands whatever this shows. The CI is the trigger for C10's row-0 arm.",BH (draw-averaged row),done,"Pooled -0.604 pp, CI [-1.239, +0.031]; between-draw SD 0.399. Draw-averaged BH row: raw p 0.058. C10 trigger interval is the same and does not lie below zero, so the trigger did not fire. Registered FAIL stands.",Helper code; own loop; crossed effects estimated by ANOVA; BH row choice made after filing (E155).
C8,C8,Colab,E157,"The seed-1 sweep values hold with three replicates, chiefly row 4 at 10% (+3.438 pp).","Rows 3 (B, D) and 4 (B′, D′), 10/25/50% real data, all folds, seeds 925, 926 added to seed 1.",240 runs,Three-replicate cell means paired over folds with Nadeau-Bengio CIs; each enters BH. Registered seed-1 values stay the descriptive measurements.,BH (six rows),done,"Row 4 at 10%: +2.715 pp, CI [+1.604, +3.826], raw p 0.0004, 10/10 folds (new seeds only: +2.354 [+1.149, +3.558]). Row 4 at 25%: +0.535 [-0.567, +1.636]; at 50%: +0.056 [-0.762, +0.873]. Row 3 at 10/25/50%: -0.167, -0.335, -0.657, all intervals include zero.",Helper code and rules; three 'folds positive' counts were off by one at ties and were corrected (E157).
C9,C9,Colab,E158,"Row 4's low-data result comes from the weaker pre-training corpus, not the small model.","Imagenette-pretrained MobileNetV2 alpha 0.35 (row-3 architecture, 96 px) given a synthetic stage (D′); B′ and D′ at 10% and 25%, seeds 927-929, init_source='imagenette'.",120 runs + 3 synthetic checkpoints,Bridge D′ - B′ per fraction (BH). Corpus explanation gains support if it resembles row 4. Does not separate input resolution (48 px against 96 px).,BH (two rows),done,"Bridge D′ - B′: -0.056 pp at 10% (CI [-0.872, +0.760]) and +0.256 pp at 25% (CI [-1.263, +1.775]). The bridge behaves like row 3, not row 4; the weaker corpus does not explain row 4's 10% result. Resolution remains unseparated.",True-label replicates at full data are registered seeds 1-3 because C8 has no full-data cell; rows chosen after filing (E158).
C10,C10,Colab,E158 (trigger: E155),"What helps at 10% is label content in the synthetic stage, not extra training or low-level image statistics.","Row 4, D′ with labels permuted across images in the synthetic stage, full data and 10%, seeds 930-932; row-0 version (seeds 933-935) only if C7's four-draw CI lies entirely below zero.",60 runs (+30 if triggered),True-label D′ against shuffled-label D′ per fraction (BH). Benefit surviving shuffled labels means label content is not what helps.,BH (two rows),done for row 4; row-0 arm not run,"Row 4: shuffled-label D′ - B′ at 10% is +3.104 pp (CI [+1.394, +4.813], 10/10 folds); true minus shuffled -0.389 (CI [-1.488, +0.710]). At full data true minus shuffled -1.201 (CI [-2.842, +0.441]). The 10% benefit survives shuffled labels. Row-0 arm: not run, because C7's trigger did not fire.",None recorded for row 4 beyond E158.
C11,C11,Colab,E166,The registered capacity-trend result holds when every row has three replicates.,"Rows 0, 1, 2, arms B and D, full data, all folds, seeds 936, 937 added to seed 1; rows 3 and 4 already have three.",120 runs,Refit per-fold D - B on log parameter count with three-replicate cells at every row (BH). The registered seed-1 fit stays of record.,"BH (INT8, rows 0-4 slope)",done,"INT8 slope rows 0-4: +0.513 pp per decade, CI [+0.088, +0.937], raw p 0.023, BH-adjusted 0.124. Registered fit (seed 1) stays of record and is reported beside it.",None recorded.
C12,C12,Colab,E163,The full-data null depends on the frozen recipe's light augmentation.,"Frozen recipe plus random crop, rotation up to 10 degrees and brightness/contrast changes up to 20% (recipe id 926d8fad...), applied to both stages. Rows 3 and 4, full data, seeds 938-940.",120 runs,"Three-replicate D - B and D′ - B′ under the new recipe beside the registered values (BH). A recipe difference is a dependence on the recipe, not a correction.",BH (two rows),done,"Row 3: -1.915 pp, CI [-3.470, -0.359], raw p 0.021, BH-adjusted 0.124. Row 4: +0.468 pp, CI [-0.560, +1.496]. Row 3 float32: -1.480 pp, CI [-2.055, -0.904]. Change between recipes: -2.226 pp at row 3 (CI [-4.208, -0.244]) and +0.913 pp at row 4 (CI [-0.190, +2.017]). The new recipe cost accuracy in every arm.",Helper code and rules set after filing (E163).
C14,C14,Colab,E152,Analyses that need no new runs.,Row 3 folds 3-9 (k = 7) in float32 and INT8; minimum detectable effects from observed sigma_d and sigma_DiD; per-class accuracy and macro-F1; GPU cost of the synthetic stage.,None,Registered equivalence statement reported as registered; no new margin. MDE is a property of the design.,BH (the two folds 3-9 rows); the rest descriptive,done,"Folds 3-9: float32 -0.000 pp [-0.448, +0.448]; INT8 +0.128 pp [-1.455, +1.710]. MDE (80% power): anchor 1.22, primary 1.62, secondary 0.50, DiD 1.79 pp. Macro-F1, INT8 (from C5 predictions): row 4 at 10%, seed 1, +3.77 pp with recall up in all six classes; row 4 at full data, three-seed cell means, -0.41 pp. Synthetic-stage cost 911.8 s over 14 checkpoints. The seven-fold INT8 upper bound no longer excludes +1.6; the registered ten-fold statement stands.",New code and folders; MDE spread uses each contrast's own SD for the anchor and secondary; rule for dropping both members of cross-fold pairs (E152).
C15,C15,Colab,E152,Results do not depend on near-duplicates that survived deduplication or on inferred computer_lab placements.,"Perceptual-hash screen of 2,995 images at Hamming 8 and 12; recompute registered contrasts with cross-fold pairs' test members dropped; move computer_lab's four inferred placements.",None,Cross-fold pair counts; sensitivity re-estimates only. Deduplication of record and folds.csv do not change.,sensitivity only; no family,done,"Nothing at Hamming <= 9 (reproduces the registered screen, D10); 18 cross-fold pairs at <= 12 (4 at 10 bits, 14 at 12; 10 across classes), not inspected by eye. Dropping their test members moves neither INT8 confirmatory contrast by more than 0.03 pp; float32 predictions were not saved, so the anchor and the differences-in-differences were not rechecked (E152). No registered calculation depends on the placement boundaries.",As C14 (E152).
ESP1,E1 (setup precondition),ESP32-S3,E153,Rebuild of the row-3 artefact of record passes three gates.,"Rebuild main_T24_final_PRE_ARENA_PROFILE.cc: arena 224,476 B in internal SRAM, logits exact, median latency within one IQR (8.0 us) of 152,742.0 us.",One build,Stop and record if any gate fails.,none (outside every family),done,"All three gates passed: arena 224,476 B (SRAM); logits exact (e25cad45); median 152,742.0 us, IQR 8.0 (lineage main_T24_final_PRE_ARENA_PROFILE.cc).","Attempt 1 ran the wrong firmware; kept in the record, not counted; build recipe rewritten (E153)."
ESP2,E2,ESP32-S3,"E154 (also E159, E160, E161)",The depthwise scratch-size overrun found in ESP-NN 1.3.1 (E75) is still present in the latest release.,"Row 3 built against the latest ESP-NN, unpatched; minimal reproducer; check the reporting route before anything is filed publicly.",One build + reproducer builds,'Fixed' means no overrun and outputs equal to the reference kernels on the 52 per-layer checksums.,none (outside every family),done,"The overrun does not recur in the unpatched ESP-NN 1.4.1. The board did not crash, and row 3's outputs and all 52 per-layer checksums matched the reference kernels exactly. That first run had no guard bytes, so a follow-up checked again (E159): a hardware watchpoint past each of the 17 depthwise scratch buffers of row 3 never fired on 1.4.1 and fired on unpatched 1.3.1, and guard bytes after exactly-sized scratch buffers stayed clean on all 68 depthwise layers of rows 0 to 3. Bisecting the upstream history put the fix in commit 85961e4. Follow-ups on kernel shapes the models do not use (E159 to E161) found three further defects in ESP-NN's optimised ESP32-S3 kernels, none reached by the files deployed at rows 1 to 4; with fixes for all three the board passed 328 of 328 tests in the suite, against 318 without them. The max-pool defect was reported publicly with a fix (pull request #42); the other two were reported privately to Espressif, which reproduced both and has said that fixes based on the patches will ship in ESP-NN 1.4.2. On ESP-NN 1.3.1 the softmax kernel differed from ESP-NN's plain-C reference in 49 of 500 random cases (0 of 1,000 on 1.4.1). ESP-NN 1.3.1 also runs a debug heap check three times per inference at row 4 only, about 0.77 ms in SRAM and 1.0 ms in PSRAM, inside row 4's latency and energy of record.","No-hooks stage; esp-tflite-micro 1.4.1, not 1.4.0; no guard-byte test (E154). Follow-ups on new code written after filing; the first ESP-NN 1.3.1 test run crashed on an undersized guard and is kept as attempt 1 (E159). The first heap-check harness files were overwritten and only their hashes are kept (E160)."
ESP3,E3,ESP32-S3,E162,"Row 2's arena (304,972 B) could have fitted in internal SRAM as a heap allocation.","Print the largest free internal block and attempt a 304,972 B internal allocation in the PSRAM builds.",One session per PSRAM build,Reported as found; row 2 stays a PSRAM row of record.,none (outside every family),done,"Allocation of 304,972 B in internal memory fails on all three PSRAM builds; largest free internal block 286,720 B, 18,252 B (6.0%) short. Row 2 stays a PSRAM row.","Derived harness; rows 2, 1, 4 only (E162)."
ESP4,E4,ESP32-S3,E164,Earlier exact-agreement results reproduce with logs kept.,Row 3 device pre-softmax check on 20 images; row 1 pre-softmax; row 2 on a fresh image hashed before the run.,Per build,Exact equality to the reference kernels; no tolerance.,none (outside every family),done,"Row 3: 20/20 final and pre-softmax exact. Rows 1 and 2: one image each, final and pre-softmax exact.",Row-3 pre-softmax lineage; a row-2 pre-softmax capture was added; build recipe hand-edited (E164).
ESP5,E5,ESP32-S3,E165,The PSRAM penalty falls on identifiable layers.,"MicroProfiler on rows 1-4, both row-4 builds (SRAM and PSRAM).",Per build,"Per-layer time, share of total, per-layer PSRAM/SRAM ratio at row 4. Descriptive.",none (outside every family),done,"Row 4 PSRAM against SRAM x1.670 overall; one CONV_2D (op 6) carries 82.6% of the penalty (x5.1); without it x1.135. Rows 1-3: CONV_2D 67-78% of time, depthwise 20-27%.",Profiler class differs from MicroProfiler; derived harness; no row-3 PSRAM build (E165).
ESP6,E6,ESP32-S3,E167,"Row 0 (alpha 1.0, 224 px) runs on the ESP32-S3 with its arena in PSRAM and its cost can be measured.","Arena in PSRAM; exact agreement against the reference kernels on 20 images, then latency and energy as ESP7.",One build,"If agreement fails, no latency or energy is reported for row 0.",none (outside every family),done,"20/20 exact against the reference kernels (PSRAM arena); 18 of 20 reference vectors sit fully on the int8 rail, so agreement is weak evidence. Row-0 cost from ESP7.",Regenerated row-0 file (tflite md5 abc0283386b1de34a1c450ed3f12c664); two batches of ten images (E167).
ESP7,E7,ESP32-S3,E178,"Energy and latency of record are stable across sessions and do not depend on the arm at rows 1, 2 and 4.","1,800 s warm-up; measured supply voltage; at least three captures per build; arm-D builds at rows 1, 2, 4 from the C3 files; latency over at least 100 inferences on each of 20 images on the ladder harness (main_T36.cc); dropped-sample check.","At least 24 captures (15 arm B rows 0-4, 9 arm D rows 1, 2, 4)","Spread beside values of record (unchanged); arm invariance by the row-3 arm-invariance rules; flagged captures kept, never pooled.",none (outside every family),done,"24 captures, none dropped or flagged. Arm gap in gross energy: row 1 +0.82%, row 2 +0.47%, row 4 +1.44% (outside the 1% bound; idle current +2.3% on arm D; arms in separate sessions, so drift cannot be ruled out). Latency on main_lat100_rows.cc, a separate lineage from the values of record. Arena the same for both arms at every row. Median latency, arm D minus arm B: +2,405 us (0.28%) at row 1, -1,088 us (0.38%) at row 2, -12.5 us at row 4; no latency bound was declared and the row-1 and row-2 gaps are unexplained.","Supply voltage not measured (3.3 V nominal); latency on main_lat100_rows.cc, not the declared ladder harness; scripted recorder; separate session per build, so the row-4 arm gap cannot be attributed; Colab reference input bytes differ on 5 of 20 images (reference-kernel outputs identical) (E178)."
ESP8,E8,ESP32-S3,E177 (ran because E2 found the overrun fixed),A newer ESP-NN release behaves as the patched 1.3.1 of record.,One row-3 latency and energy run on the new release under ESP7's conditions.,One run,"Reported beside the patched 1.3.1 numbers, which stay of record.",none (outside every family),done,"20/20 exact; 35.916 mJ gross, 15.282 mJ net (spread at most 0.23%); latency 138,954.0 us; arena 245,420 B. Against ESP7 row 3 arm B in the same energy sketch: 7.5% less gross energy and 6.3% less idle-subtracted energy. Latency is on its own harness and is not compared. A stack difference (ESP-NN 1.4.1 with esp-tflite-micro 1.4.1, unpatched), not a repeat disagreement.","Three captures, not one run; compared with ESP7; new warm-up sketch; latency on main_lat100.cc; supply not measured (E177)."
ESP9,E9,ESP32-S3,E168,"Arm D's +28 us at row 3 follows file length (627,472 B), not the arm.","Time C3's 627,472 B arm-B file under the ladder harness; compare .map files for padding.",One build,"If the long arm-B file shows the same offset, it is a file-length effect; otherwise unattributed.",none (outside every family),done,"The long arm-B file times with arm D (+28.7 us over arm A): the offset follows file length, not arm or weights. 0.018% of latency. Where the 8 B shift is absorbed in the link is not located.",No pre-declaration of the analysis; the analysis script was edited after data existed (E168).
ESP10,E10,ESP32-S3,E179,How much of latency and energy comes from ESP-NN's optimised kernels.,"Rows 1-4, optimised and plain-C builds, under ESP7's conditions.",Per build,Ratios per row; arena reported per build. Descriptive.,none (outside every family),done,"Plain-C over optimised: latency x4.66, x4.74, x5.73, x6.81 at rows 1-4; gross energy x4.78, x4.73, x5.50, x6.04. All 20/20 exact. Arena smaller on plain-C at every row.",Arm B only; per-build bin and ELF md5 not saved; a restore run mid-item (E179).
ESP11,E11,ESP32-S3,E181,Latency and energy against CPU clock.,"Rows 3 and 4 at 80, 160, 240 MHz under ESP7's conditions.",Per build,Descriptive.,none (outside every family),done,"240 MHz is both fastest and cheapest in gross energy at rows 3 and 4 (gross x1.103 and x1.399 at 160 and 80 MHz, row 3; x1.143 and x1.501, row 4). Net energy is not like for like across clocks because the idle baseline changes.",240 MHz point is ESP7's; arm B only; code written after filing (E181).
ESP12,E12,ESP32-S3,"E169, E180",PSRAM at 80 MHz boots reliably and changes latency and energy.,Rows 1 and 2 and row 4's PSRAM build at 80 MHz; 'boots reliably' defined as 10 consecutive cold boots with the E4 check passing.,Per build,"If boot fails, 40 MHz is kept; otherwise reported beside 40 MHz.",none (outside every family),done,"Rows 1, 2, 4 (PSRAM) boot 10/10 cold with exact agreement. Latency -11.4%, -12.1%, -18.8%; gross energy -7.8%, -8.2%, -12.6%; idle current +1.2 to +1.5%. The clock is a configuration setting, not measured at the pin.","No pre-declaration; row-4 PSRAM baseline at 40 MHz added; arm B only; rows 1 and 2 compared with ESP7's 40 MHz captures; clock claim rests on the configuration read-back; one wrong-clock build (E169, E180)."
P1,P1,RP2040,E170,The PPK2 reads correctly at the Pico's idle current.,"Precondition: rows 2-4 reproduce logit fingerprints at 133 MHz. Meter alone on a 1% resistor drawing about 26 mA, with the supply voltage measured.",One check,"Measured against Ohm's law; deviation reported, no threshold.",none (outside every family),precondition done; meter check not done,"Fingerprints reproduced for rows 4, 3, 2 (9B605081, E25CAD45, 920D17D3); latency within 95 us of E105. Meter check not done: no resistor or multimeter on the bench. Supply voltage therefore not measured in any addendum energy capture (3.3 V nominal).",Meter check not done (E170).
P2,P2,RP2040,E171,The Pico's departure from the reference begins at an identifiable layer and operation type.,Row 4 built with a per-layer hook recording output checksum and time; compare with C4; then rows 2 and 3.,Per row,Report the first departing layer and operation type per row.,none (outside every family),done,"Every row matches the C4 reference up to MEAN (global average pool), the first operator to differ (op 7 at row 4, op 62 at rows 3 and 2). Everything earlier is bit-identical. The cause inside MEAN was not tested.",Row 4 checked by replay (E171).
P3,P3,RP2040,E172,The departure comes from the CMSIS-NN kernels.,Row 4 rebuilt with TFLM reference kernels in place of CMSIS-NN.,One build,Attributed to CMSIS-NN only if every layer then matches C4; otherwise reported as open.,none (outside every family),not run,"Not run: P2 put the first departure at MEAN, which is TFLM's generic reduce kernel and not a CMSIS-NN kernel, so the swap was not expected to change it. The cause stays open.",Not run (E172).
P4,P4,RP2040,E173,20-image agreement on the Pico.,"Rows 2, 3, 4 on 20 images with logs saved.",Per row,Exact matches against the reference kernels and argmax agreement; no tolerance.,none (outside every family),done,"Exact vectors 5/20, 18/20, 17/20 at rows 4, 3, 2; argmax agreement 18/20, 19/20, 20/20. Every fully saturated reference vector matched.",Rows 2 and 3 use the input bytes of the ESP32-S3 20-image check; five of twenty fresh decodes differ (E173).
P5,P5,RP2040,E174,"The 4 bytes by which fixed RAM overhead moved (15,248 to 15,252 B) are the 4 bytes by which rows 2 and 3 missed fitting.",Linker-map comparison.,One comparison,"Same bytes or not, as found.",none (outside every family),done,"Fixed overhead is 15,248 B when the arena is a multiple of 8 and 15,252 B when it is 4 mod 8 (4 B of padding after the arena). Not end-of-.bss alignment; not shown to be the allocator's missing 4 B.",Wider than a bare map comparison (E174).
P6,P6,RP2040,E176,Pico energy of record is stable and arm-invariant.,"As ESP7 at rows 2-4: 1,800 s warm-up, measured supply voltage, at least three captures per build, at least 100 inferences on each of the 20 images, arm-D builds from the C3 files, dropped-sample check.",At least 18 captures,"Spread beside Route B values of record (E124), which do not change.",none (outside every family),done,"18/18 captures valid. Gross energy within 0.8% of E124 and repeatable within 0.36%. Arm-D minus arm-B gross within +/-0.53%, net within 0.12%, latency within 25 us, arena identical. No row-3 file-length offset on the Pico.","Supply voltage not measured (3.3 V nominal); no app reference capture; latency on a separate harness; no bracketing; row-3 arm D is the registered file, as C3 exported none for row 3 (E176, E149)."
P7,P7,RP2040,E175,Latency and energy against clock.,Rows 3 and 4 at 133 and 200 MHz.,Per build,Clock of record stays 133 MHz.,none (outside every family),done,Latency scales with clock to within 0.1%. 200 MHz against 133 MHz: gross energy -2.4% (row 3) and -3.0% (row 4); net energy +9.2% and +6.8%; idle current +43%.,The 133 MHz half is taken from P6; sketch rev B.2; scripted recorder accepted by a trial whose rule was not filed; row 4 has no app capture; supply not measured (E175).

